On the inductive blockwise Alperin weight condition for type $\mathsf B$ and type $\mathsf C$

The purpose of this paper is to prove that every finite simple group of type $\mathsf B$ or $\mathsf C$ satisfies the inductive blockwise Alperin weight condition at every prime $\ell$ dividing its order. For ${\rm PSp}_{2n}(q)$, where $q$ is odd and $n\geq3$, a permutation lattice argument based on Conlon's induction theorem removes the unitriangularity assumption from earlier results on the inductive condition at odd nondefining primes. At $\ell=2$ in odd defining characteristic, errors and omissions in the underlying classification of radical $2$-subgroups affect an earlier parametrisation of weights for arbitrary blocks. We verify the required weight parametrisation for principal blocks and use Jordan reduction to establish the inductive condition for all blocks. At odd $\ell$ in even defining characteristic and rank at least four, we prove the inductive condition using generic weights and Jordan reduction, without assuming unitriangularity. For $\Omega_{2n+1}(q)$, where $q$ is odd and $n\geq3$, we remove the unitriangularity assumption at odd nondefining primes using Conlon's induction theorem. At $\ell=2$, we prove the stabiliser and extension property for Brauer characters of $\operatorname{Spin}_{2n+1}(q)$ that was assumed in earlier work on the inductive condition. We also give proofs of the inductive condition for the remaining sporadic groups $J_4$, $Fi'_{24}$, the Baby Monster and the Monster, without making a priority claim. Together with the previously established cases, these results imply that the blockwise Alperin weight conjecture holds at $\ell$ for every finite group each of whose nonabelian simple sections of order divisible by $\ell$ is of type $\mathsf B$, of type $\mathsf C$, or sporadic.

==> anc/code/baby.g <==
# Derive the two Baby Monster 2-block Brauer counts from exact ordinary
# restrictions, independently of any installed 2-Brauer table.  The final
# assertions also check the aggregate 7-regular class count and the ranks of
# the four 7-blocks of defect 2 in 2.B.
if LoadPackage("ctbllib") <> true then
  Error("The CTblLib package is required.");
fi;
SizeScreen([80,2000]);

t := CharacterTable("B");;
if t = fail then
  Error("The ordinary character table of the Baby Monster is unavailable.");
fi;
irr := Irr(t);;
blocks := PrimeBlocks(t, 2);;
classOrders := OrdersClassRepresentatives(t);;
regularPositions := Filtered([1 .. Length(classOrders)],
    i -> IsOddInt(classOrders[i]));;
labels := Set(blocks.block);;

Print("GAP_VERSION=", GAPInfo.Version, "\n");
Print("CTBLLIB_VERSION=", PackageInfo("ctbllib")[1].Version, "\n");
Print("IDENTIFIER=", Identifier(t), "\n");
Print("ORDINARY_COUNT=", Length(irr), "\n");
Print("REGULAR_POSITIONS_COUNT=", Length(regularPositions), "\n");
Print("BLOCK_LABELS=", labels, "\n");
Print("BLOCK_DEFECTS=", blocks.defect, "\n");
Print("PRINCIPAL_LABEL=", blocks.block[1], "\n");

blockBases := [];;
for label in labels do
  indices := Positions(blocks.block, label);;
  restrictions := List(indices, i -> irr[i]{regularPositions});;
  rankByRankMat := RankMat(restrictions);;
  base := BaseMat(restrictions);;
  sem := SemiEchelonMatTransformation(restrictions);;
  pivots := [];;
  for position in [1 .. Length(sem.heads)] do
    if sem.heads[position] <> 0 then Add(pivots, position); fi;
  od;
  pivotMinor := [];;
  for basisRow in sem.vectors do Add(pivotMinor, basisRow{pivots}); od;
  pivotDeterminant := DeterminantMat(pivotMinor);;
  Add(blockBases, base);
  Print("BLOCK_", label, "_K=", Length(indices), "\n");
  Print("BLOCK_", label, "_RANK_RANKMAT=", rankByRankMat, "\n");
  Print("BLOCK_", label, "_RANK_BASEMAT=", Length(base), "\n");
  Print("BLOCK_", label, "_LEFT_NULLITY=", Length(sem.relations), "\n");
  Print("BLOCK_", label, "_PIVOT_COLUMNS=", pivots, "\n");
  Print("BLOCK_", label, "_PIVOT_MINOR_DET=", pivotDeterminant, "\n");
  Print("BLOCK_", label, "_TRANSFORMATION_IDENTITY=",
        sem.coeffs * restrictions = sem.vectors, "\n");
  if Length(indices) <= 10 then
    Print("BLOCK_", label, "_INDICES=", indices, "\n");
    Print("BLOCK_", label, "_DEGREES=", List(indices, i -> irr[i][1]), "\n");
  fi;
od;

allRestrictions := List([1 .. Length(irr)],
    i -> irr[i]{regularPositions});;
combinedBases := Concatenation(blockBases);;
twoPartExponent := PValuation(Size(t), 2);;
defectZeroIndices := Filtered([1 .. Length(irr)],
    i -> PValuation(irr[i][1], 2) = twoPartExponent);;

Print("ALL_RESTRICTIONS_RANK=", RankMat(allRestrictions), "\n");
Print("COMBINED_BLOCK_BASES_RANK=", RankMat(combinedBases), "\n");
Print("GROUP_TWO_PART_EXPONENT=", twoPartExponent, "\n");
Print("DEFECT_ZERO_INDICES=", defectZeroIndices, "\n");

if labels <> [1, 2] then
  Error("The Baby Monster block labels should be [1,2].");
fi;
if blocks.defect <> [41, 3] then
  Error("The Baby Monster 2-block defects should be [41,3].");
fi;
if blocks.block[1] <> 1 then
  Error("The principal block should have label 1.");
fi;
if Length(irr) <> 184 then
  Error("The Baby Monster should have 184 ordinary irreducible characters.");
fi;
if Length(regularPositions) <> 27 then
  Error("The Baby Monster should have 27 two-regular conjugacy classes.");
fi;
if List(labels, label -> Length(Positions(blocks.block, label))) <> [179, 5] then
  Error("The ordinary character counts of the two blocks should be [179,5].");
fi;
if Positions(blocks.block, 2) <> [119, 165, 166, 176, 177] then
  Error("The nonprincipal block has unexpected ordinary character positions.");
fi;
if List(blockBases, Length) <> [25, 2] then
  Error("The restriction bases should have ranks [25,2].");
fi;
if List(labels, label -> RankMat(List(Positions(blocks.block, label),
      i -> irr[i]{regularPositions}))) <> [25, 2] then
  Error("The direct restriction ranks should be [25,2].");
fi;
if RankMat(combinedBases) <> 27 then
  Error("The combined block bases should have rank 27.");
fi;
if RankMat(allRestrictions) <> 27 then
  Error("The ordinary character restrictions should have rank 27.");
fi;
if twoPartExponent <> 41 or defectZeroIndices <> [] then
  Error("The 2-part exponent or the defect-zero character list is unexpected.");
fi;

# The proof of An--Wilson, Lemma 5.2, prints the aggregate value 220 at
# p=7.  The verified ordinary table of 2.B has 222 7-regular classes.  The
# four blocks of defect 2 have the ranks used in the blockwise theorem.
t7 := CharacterTable("2.B");;
if t7 = fail then
  Error("The ordinary character table of 2.B is unavailable.");
fi;
irr7 := Irr(t7);;
blocks7 := PrimeBlocks(t7, 7);;
orders7 := OrdersClassRepresentatives(t7);;
regular7 := Filtered([1 .. Length(orders7)], i -> orders7[i] mod 7 <> 0);;
labels7 := Set(blocks7.block);;
defectTwo7 := Filtered(labels7, label -> blocks7.defect[label] = 2);;
ranks7 := List(defectTwo7, label -> RankMat(List(
    Positions(blocks7.block, label), i -> irr7[i]{regular7})));;

Print("DOUBLE_COVER_7_REGULAR_CLASS_COUNT=", Length(regular7), "\n");
Print("DOUBLE_COVER_DEFECT_2_SEVEN_BLOCK_LABELS=", defectTwo7, "\n");
Print("DOUBLE_COVER_DEFECT_2_SEVEN_BLOCK_RANKS=", ranks7, "\n");

if Length(regular7) <> 222 then
  Error("The group 2.B should have 222 seven-regular conjugacy classes.");
fi;
if defectTwo7 <> [1, 2, 4, 73] then
  Error("The labels of the 7-blocks of defect two in 2.B are unexpected.");
fi;
if ranks7 <> [24, 24, 21, 24] then
  Error("The ranks of the 7-blocks of defect two in 2.B should be [24,24,21,24].");
fi;

Print("The Baby Monster calculations have the stated ranks and class counts.\n");
QUIT_GAP(0);


==> anc/code/fi24blocks.g <==
# Blocks, central characters, and outer actions for Fi'24 and 3.Fi'24.

if LoadPackage("ctbllib") <> true then
  Error("The CTblLib package is required.");
fi;
SizeScreen([4096,4096]);;

RequireEqual := function(tag, got, expected)
  if got <> expected then
    Error(Concatenation(tag, ": got ", String(got), ", expected ", String(expected)));
  fi;
end;

PermutationFromOuterFusion := function(fusion)
  local permutation, i, fibre;
  permutation := [];
  for i in [1..Length(fusion)] do
    fibre := Positions(fusion, fusion[i]);
    if Length(fibre) = 1 then
      permutation[i] := i;
    elif Length(fibre) = 2 then
      permutation[i] := First(fibre, j -> j <> i);
    else
      Error("An outer fusion fibre has neither one nor two elements.");
    fi;
  od;
  RequireEqual("outer permutation involutory", permutation{permutation},
               [1..Length(permutation)]);
  return permutation;
end;

OuterPermutation := function(inner, outer)
  local fusions, permutations;
  fusions := PossibleClassFusions(inner, outer);
  if IsEmpty(fusions) then
    Error("No possible fusion into the outer extension was found.");
  fi;
  permutations := List(fusions, PermutationFromOuterFusion);
  RequireEqual("outer action independent of fusion",
               Length(Set(permutations)), 1);
  Print("OUTER_FUSIONS pair=", Identifier(inner), " -> ", Identifier(outer),
        " possible=", Length(fusions), " distinct_actions=1\n");
  return permutations[1];
end;

DefectZeroAboveCore := function(tbl, p)
  local order, quotientPPart, coreClasses, coreOrder;
  order := Size(tbl);
  quotientPPart := 1;
  while order mod p = 0 do
    quotientPPart := quotientPPart*p;
    order := order/p;
  od;
  coreClasses := ClassPositionsOfPCore(tbl, p);
  coreOrder := Sum(SizesConjugacyClasses(tbl){coreClasses});
  quotientPPart := quotientPPart/coreOrder;
  return Filtered([1..Length(Irr(tbl))], i ->
    IsSubset(ClassPositionsOfKernel(Irr(tbl)[i]), coreClasses) and
    Irr(tbl)[i][1] mod quotientPPart = 0);
end;

MatchingBlocks := function(localTable, globalTable, p, chi, fusion)
  local omega, blocks, relevant, matches, b;
  omega := CentralCharacter(globalTable,
                            Induced(localTable, globalTable, [chi], fusion)[1]);
  blocks := PrimeBlocks(globalTable, p);
  relevant := ShallowCopy(blocks.relevant);
  matches := [];
  for b in [1..Length(blocks.defect)] do
    if SameBlock(p, omega,
       CentralCharacter(Irr(globalTable)[Position(blocks.block, b)]), relevant) then
      Add(matches, b);
    fi;
  od;
  return matches;
end;

BlockAssignments := function(localTable, globalTable, p, positions, fusion)
  local matches;
  matches := List(positions, i ->
    MatchingBlocks(localTable, globalTable, p, Irr(localTable)[i], fusion));
  if ForAny(matches, x -> Length(x) <> 1) then
    Error("An induced central character does not determine a unique block.");
  fi;
  return List(matches, x -> x[1]);
end;

CheckBlocks := function(label, innerName, outerName, p, expectedDefects,
                        expectedSelected)
  local t, tout, classperm, orders, preg, pregperm, blocks, irr, irrperm,
        ids, imageBlocks, rows, basis, n, plusRows, plusRank, fixed,
        freeOrbits, b, ratios, c, selected, expected;
  t := CharacterTable(innerName);
  tout := CharacterTable(outerName);
  classperm := OuterPermutation(t, tout);
  orders := OrdersClassRepresentatives(t);
  preg := Filtered([1..Length(orders)], i -> orders[i] mod p <> 0);
  pregperm := List(preg, i -> Position(preg, classperm[i]));
  if fail in pregperm then
    Error("The set of p-regular conjugacy classes is not invariant.");
  fi;
  blocks := PrimeBlocks(t, p);
  irr := Irr(t);
  irrperm := List(irr, chi -> Position(irr, chi{classperm}));
  if fail in irrperm then
    Error("An ordinary character has no image in the stored table.");
  fi;
  RequireEqual(Concatenation(label, " block count"), Length(blocks.defect),
               Sum(expectedDefects, row -> row[2]));
  RequireEqual(Concatenation(label, " defect distribution"),
               Collected(blocks.defect), expectedDefects);
  selected := List(expectedSelected, row -> row[1]);
  Print("BLOCK_DATA label=", label, " p=", p, " carrier=", innerName,
        " blocks=", Length(blocks.defect), " defects=", Collected(blocks.defect), "\n");
  for b in selected do
    expected := First(expectedSelected, row -> row[1] = b);
    ids := Positions(blocks.block, b);
    if Length(ids) = 0 then Error("The selected block is empty."); fi;
    imageBlocks := Set(List(ids, i -> blocks.block[irrperm[i]]));
    RequireEqual("unique outer block image", Length(imageBlocks), 1);
    rows := List(ids, i -> irr[i]{preg});
    basis := BaseMat(rows);
    n := Length(basis);
    if imageBlocks[1] = b then
      plusRows := List(basis, row -> row + row{pregperm});
      plusRank := RankMat(plusRows);
      fixed := 2*plusRank-n;
      freeOrbits := (n-fixed)/2;
    else
      fixed := "NA_SWAPPED";
      freeOrbits := "NA_SWAPPED";
    fi;
    ratios := List(ClassPositionsOfCentre(t), c -> irr[ids[1]][c]/irr[ids[1]][1]);
    RequireEqual(Concatenation(label, " block ", String(b), " defect"),
                 blocks.defect[b], expected[2]);
    RequireEqual(Concatenation(label, " block ", String(b), " outer image"),
                 imageBlocks[1], expected[3]);
    RequireEqual(Concatenation(label, " block ", String(b), " Brauer rank"),
                 n, expected[4]);
    RequireEqual(Concatenation(label, " block ", String(b), " fixed count"),
                 fixed, expected[5]);
    RequireEqual(Concatenation(label, " block ", String(b), " free orbit count"),
                 freeOrbits, expected[6]);
    RequireEqual(Concatenation(label, " block ", String(b), " central signature"),
                 ratios, expected[7]);
    Print("BLOCK label=", label, " p=", p, " id=", b, " defect=", blocks.defect[b],
          " outer=", imageBlocks[1], " l=", n, " fixed=", fixed,
          " free2=", freeOrbits, " centre=", ratios, "\n");
  od;
end;

s := CharacterTable("F3+");;
cover := CharacterTable("3.F3+");;
RequireEqual("cover degree", Size(cover), 3*Size(s));
primes := Set(FactorsInt(Size(s)));
RequireEqual("prime support", primes, [2,3,5,7,11,13,17,23,29]);
RequireEqual("GAP version", GAPInfo.Version, "4.16.0");
RequireEqual("CTblLib version", PackageInfo("ctbllib")[1].Version, "1.3.11");

Print("GAP_VERSION=", GAPInfo.Version, "\n");
Print("CTBLLIB_VERSION=", PackageInfo("ctbllib")[1].Version, "\n");
Print("ORDER_SIMPLE=", Size(s), "\n");
Print("ORDER_COVER=", Size(cover), "\n");
Print("PRIME_SUPPORT=", primes, "\n");
for p in primes do
  if p = 3 then carrier := "F3+"; centre := 1;
  else carrier := "3.F3+"; centre := 3; fi;
  Print("CARRIER p=", p, " table=", carrier, " centre=", centre, "\n");
od;

trivialCentre := [1,1,1];;
faithfulCentre := [1,E(3),E(3)^2];;
conjugateCentre := [1,E(3)^2,E(3)];;
swapped := "NA_SWAPPED";;

CheckBlocks("P2", "3.F3+", "3.F3+.2", 2,
  [[0,2],[2,1],[3,3],[21,3]],
  [[1,21,1,33,25,4,trivialCentre],
   [2,2,2,3,1,1,trivialCentre],
   [3,3,3,3,3,0,trivialCentre],
   [4,0,4,1,1,0,trivialCentre],
   [5,0,5,1,1,0,trivialCentre],
   [6,21,7,23,swapped,swapped,faithfulCentre],
   [7,21,6,23,swapped,swapped,conjugateCentre],
   [8,3,9,2,swapped,swapped,faithfulCentre],
   [9,3,8,2,swapped,swapped,conjugateCentre]]);
CheckBlocks("P3", "F3+", "F3+.2", 3,
  [[0,1],[2,1],[16,1]],
  [[1,16,1,25,25,0,[1]],
   [2,2,2,4,2,1,[1]],
   [3,0,3,1,1,0,[1]]]);

# CTblLib maximal-table metadata only; this does not construct an inclusion.
p3maximalSubgroupNames := Maxes(s);;
p3maximalSubgroupPositions := Positions(
  p3maximalSubgroupNames, "(3^2:2xG2(3)).2");;
RequireEqual("p3 maximal-subgroup expected identifier positions",
  p3maximalSubgroupPositions, [17]);
p3maximalSubgroupPosition := p3maximalSubgroupPositions[1];;
p3maximalSubgroupIdentifier :=
  p3maximalSubgroupNames[p3maximalSubgroupPosition];;
RequireEqual("p3 maximal-subgroup entry identifier",
  p3maximalSubgroupIdentifier, "(3^2:2xG2(3)).2");
p3local := CharacterTable(p3maximalSubgroupIdentifier);;
RequireEqual("p3 loaded maximal-subgroup table identifier",
  Identifier(p3local), p3maximalSubgroupIdentifier);
Print("P3_LOCAL_MAXIMAL_SUBGROUP_POSITION=",
      p3maximalSubgroupPosition, "\n");
p3core := ClassPositionsOfPCore(p3local, 3);;
p3quotient := CharacterTableFactorGroup(p3local, p3core);;
p3fusion := GetFusionMap(p3local, p3quotient);;
p3quotientBlocks := PrimeBlocks(p3quotient, 3);;
p3rows := Filtered([1..Length(Irr(p3quotient))],
  i -> p3quotientBlocks.defect[p3quotientBlocks.block[i]] = 0);;
p3degrees := List(p3rows, i -> Irr(p3quotient)[i][1]);;
p3localRows := List(p3rows,
  i -> Position(Irr(p3local), Irr(p3quotient)[i]{p3fusion}));;
p3localBlocks := PrimeBlocks(p3local, 3);;
p3brauer := BrauerTable(p3local, 3);;
p3decomposition := DecompositionMatrix(p3brauer);;
p3brauerRows := List(p3localRows,
  i -> Position(p3decomposition[i], 1));;
p3decompositionSupports := List(p3localRows, i ->
  Filtered([1..Length(p3decomposition[i])],
    j -> p3decomposition[i][j] <> 0));;
p3decompositionCoefficients := List(p3localRows, i ->
  Filtered(p3decomposition[i], x -> x <> 0));;
p3certificate := List([1..Length(p3rows)], i ->
  [p3rows[i], p3degrees[i], p3quotientBlocks.block[p3rows[i]],
   p3localRows[i], p3localBlocks.block[p3localRows[i]],
   p3brauerRows[i]]);;
RequireEqual("p3 local normalizer order", Size(p3local), 152845056);
RequireEqual("p3 radical core classes", p3core, [1,18,41]);
RequireEqual("p3 radical core class sizes",
  SizesConjugacyClasses(p3local){p3core}, [1,4,4]);
RequireEqual("p3 normalizer quotient order", Size(p3quotient), 16982784);
RequireEqual("p3 quotient block defects",
  p3quotientBlocks.defect, [6,0,0,6,0,0]);
RequireEqual("p3 quotient defect-zero rows", p3rows, [23,24,51,52]);
RequireEqual("p3 quotient defect-zero degrees",
  p3degrees, [729,729,729,729]);
RequireEqual("p3 quotient block identifiers",
  List(p3rows, i -> p3quotientBlocks.block[i]), [2,3,5,6]);
RequireEqual("p3 local block defects", p3localBlocks.defect, [8,2]);
RequireEqual("p3 inflated local rows", p3localRows, [23,24,51,52]);
RequireEqual("p3 inflated local block identifiers",
  List(p3localRows, i -> p3localBlocks.block[i]), [2,2,2,2]);
RequireEqual("p3 local block two ordinary rows",
  Positions(p3localBlocks.block, 2), [23,24,51,52,65,76]);
RequireEqual("p3 local block two Brauer rows",
  BlocksInfo(p3brauer)[2].modchars, [8,9,17,18]);
RequireEqual("p3 local Brauer reductions", p3brauerRows, [8,9,18,17]);
RequireEqual("p3 local decomposition singleton supports",
  p3decompositionSupports, [[8],[9],[18],[17]]);
RequireEqual("p3 local decomposition singleton coefficients",
  p3decompositionCoefficients, [[1],[1],[1],[1]]);
RequireEqual("p3 local Brauer reductions pairwise distinct",
  Length(Set(p3brauerRows)), 4);
RequireEqual("p3 local Brauer reductions exhaust block two",
  Set(p3brauerRows), Set(BlocksInfo(p3brauer)[2].modchars));
RequireEqual("p3 local certificate", p3certificate,
  [[23,729,2,23,2,8], [24,729,3,24,2,9],
   [51,729,5,51,2,18], [52,729,6,52,2,17]]);
Print("P3_LOCAL table=", Identifier(p3local), " core=", p3core,
      " quotient_order=", Size(p3quotient), " rows=", p3rows, "\n");
Print("P3_LOCAL_CERTIFICATE=", p3certificate, "\n");
Print("P3_LOCAL_DECOMPOSITION_SUPPORTS=",
      p3decompositionSupports, "\n");
Print("P3_LOCAL_DECOMPOSITION_COEFFICIENTS=",
      p3decompositionCoefficients, "\n");
Print("P3_LOCAL_BLOCK_TWO_BRAUER_ROWS=",
      BlocksInfo(p3brauer)[2].modchars, "\n");

p3ambientBlocks := PrimeBlocks(s, 3);;
p3localBlockTwoRows := Positions(p3localBlocks.block, 2);;
p3possibleFusions := PossibleClassFusions(p3local, s);;
p3storedFusion := GetFusionMap(p3local, s);;
p3storedFusionCandidatePosition :=
  Position(p3possibleFusions, p3storedFusion);;
p3centralCharacterAssignments := List(p3possibleFusions,
  fusion -> BlockAssignments(p3local, s, 3,
    p3localBlockTwoRows, fusion));;

RequireEqual("p3 central-character local table",
  Identifier(p3local), "(3^2:2xG2(3)).2");
RequireEqual("p3 central-character ambient table", Identifier(s), "F3+");
RequireEqual("p3 central-character ambient defects",
  p3ambientBlocks.defect, [16,2,0]);
RequireEqual("p3 central-character principal position",
  p3ambientBlocks.block[1], 1);
RequireEqual("p3 central-character local block two rows",
  p3localBlockTwoRows, [23,24,51,52,65,76]);
RequireEqual("p3 central-character possible fusion count",
  Length(p3possibleFusions), 32);
RequireEqual("p3 stored fusion occurs among possible fusions",
  p3storedFusion in p3possibleFusions, true);
RequireEqual("p3 stored fusion candidate position",
  p3storedFusionCandidatePosition, 1);
RequireEqual("p3 central-character assignments independent of fusion",
  Set(p3centralCharacterAssignments), [[2,2,2,2,2,2]]);

Print("P3_INDUCED_CENTRAL_CHARACTER_LOCAL_TABLE=",
      Identifier(p3local), "\n");
Print("P3_INDUCED_CENTRAL_CHARACTER_AMBIENT_TABLE=",
      Identifier(s), "\n");
Print("P3_INDUCED_CENTRAL_CHARACTER_AMBIENT_DEFECTS=",
      p3ambientBlocks.defect, "\n");
Print("P3_INDUCED_CENTRAL_CHARACTER_LOCAL_BLOCK=2 rows=",
      p3localBlockTwoRows, "\n");
Print("P3_INDUCED_CENTRAL_CHARACTER_POSSIBLE_FUSIONS=",
      Length(p3possibleFusions), "\n");
Print("P3_STORED_FUSION_CANDIDATE_POSITION=",
      p3storedFusionCandidatePosition, "\n");
Print("P3_INDUCED_CENTRAL_CHARACTER_ASSIGNMENT_PATTERNS=",
      Set(p3centralCharacterAssignments), "\n");

CheckBlocks("P5", "3.F3+", "3.F3+.2", 5,
  [[0,78],[1,9],[2,7]],
  [[1,2,1,16,16,0,trivialCentre],
   [2,2,2,14,6,4,trivialCentre],
   [3,2,3,16,16,0,trivialCentre],
   [45,2,46,16,swapped,swapped,faithfulCentre],
   [46,2,45,16,swapped,swapped,conjugateCentre],
   [47,2,48,14,swapped,swapped,faithfulCentre],
   [48,2,47,14,swapped,swapped,conjugateCentre]]);
CheckBlocks("P7", "3.F3+", "3.F3+.2", 7,
  [[0,107],[1,8],[3,3]],
  [[1,3,1,22,12,5,trivialCentre],
   [55,3,56,22,swapped,swapped,faithfulCentre],
   [56,3,55,22,swapped,swapped,conjugateCentre]]);

p2v4a := CharacterTable("2^2.U6(2).3.2");;
p2v4b := CharacterTable("(A4xO8+(2).3).2");;
p2v4aPositions := DefectZeroAboveCore(p2v4a, 2);;
p2v4bPositions := DefectZeroAboveCore(p2v4b, 2);;
RequireEqual("p2 first Klein four weight positions", p2v4aPositions, [93]);
RequireEqual("p2 second Klein four weight positions", p2v4bPositions,
             [62,93,186,187]);
p2v4aFusions := PossibleClassFusions(p2v4a, s);;
p2v4bFusions := PossibleClassFusions(p2v4b, s);;
RequireEqual("number of first Klein four fusions", Length(p2v4aFusions), 2);
RequireEqual("number of second Klein four fusions", Length(p2v4bFusions), 4);
p2v4aAssignments := List(p2v4aFusions,
  fusion -> BlockAssignments(p2v4a, s, 2, p2v4aPositions, fusion));;
p2v4bAssignments := List(p2v4bFusions,
  fusion -> BlockAssignments(p2v4b, s, 2, p2v4bPositions, fusion));;
RequireEqual("first Klein four block distribution independent of fusion",
  Set(List(p2v4aAssignments, Collected)), [[[3,1]]]);
RequireEqual("second Klein four block distribution independent of fusion",
  Set(List(p2v4bAssignments, Collected)), [[[2,3],[3,1]]]);
Print("KLEIN_FOUR_FUSIONS first=", Length(p2v4aFusions),
      " second=", Length(p2v4bFusions),
      " distributions=", Collected(p2v4aAssignments[1]), ",",
      Collected(p2v4bAssignments[1]), "\n");

expectedBlockData :=
  [[5,94,[[0,78],[1,9],[2,7]],[1,2,3,45,46,47,48]],
   [7,118,[[0,107],[1,8],[3,3]],[1,55,56]],
   [11,178,[[0,169],[1,9]],[]],
   [13,170,[[0,162],[1,8]],[]],
   [17,208,[[0,205],[1,3]],[]],
   [23,220,[[0,217],[1,3]],[]],
   [29,211,[[0,208],[1,3]],[]]];;
for expected in expectedBlockData do
  p := expected[1];
  blocks := PrimeBlocks(cover, p);
  noncyclic := PositionsProperty(blocks.defect, d -> d >= 2);
  RequireEqual(Concatenation("p", String(p), " block count"),
               Length(blocks.defect), expected[2]);
  RequireEqual(Concatenation("p", String(p), " defect distribution"),
               Collected(blocks.defect), expected[3]);
  RequireEqual(Concatenation("p", String(p), " noncyclic block positions"),
               noncyclic, expected[4]);
  Print("BLOCK_DATA p=", p, " blocks=", Length(blocks.defect),
        " defects=", Collected(blocks.defect), " noncyclic=", noncyclic, "\n");
od;

Print("The Fi'24 block and automorphism calculations have the stated values.\n");
QUIT_GAP(0);


==> anc/code/fi24p3.g <==
# Local 3-block table calculation used for Fi'24.

if LoadPackage("ctbllib") <> true then
  Error("The CTblLib package is required.");
fi;
SizeScreen([4096,4096]);;

RequireEqual := function(tag, got, expected)
  if got <> expected then
    Error(Concatenation(tag, ": got ", String(got),
                        ", expected ", String(expected)));
  fi;
end;

localTable := CharacterTable("(3^2:2xG2(3)).2");;
coreClasses := ClassPositionsOfPCore(localTable, 3);;
quotientTable := CharacterTableFactorGroup(localTable, coreClasses);;
inflationFusion := GetFusionMap(localTable, quotientTable);;
quotientBlocks := PrimeBlocks(quotientTable, 3);;
quotientRows := Filtered([1..Length(Irr(quotientTable))],
  i -> quotientBlocks.defect[quotientBlocks.block[i]] = 0);;
quotientDegrees := List(quotientRows,
  i -> Irr(quotientTable)[i][1]);;
localRows := List(quotientRows,
  i -> Position(Irr(localTable),
    Irr(quotientTable)[i]{inflationFusion}));;
localBlocks := PrimeBlocks(localTable, 3);;
brauerTable := BrauerTable(localTable, 3);;
blockInfo := BlocksInfo(brauerTable);;
decomposition := DecompositionMatrix(brauerTable);;
supports := List(localRows, i ->
  Filtered([1..Length(decomposition[i])],
    j -> decomposition[i][j] <> 0));;
coefficients := List([1..Length(localRows)], r ->
  List(supports[r], j -> decomposition[localRows[r]][j]));;
brauerRows := List(supports, support -> support[1]);;
blockTwoBrauerRows := blockInfo[2].modchars;;
certificate := List([1..Length(quotientRows)], i ->
  [quotientRows[i], quotientDegrees[i],
   quotientBlocks.block[quotientRows[i]], localRows[i],
   localBlocks.block[localRows[i]], brauerRows[i]]);;

RequireEqual("local table order", Size(localTable), 152845056);
RequireEqual("radical core classes", coreClasses, [1,18,41]);
RequireEqual("radical core class sizes",
  SizesConjugacyClasses(localTable){coreClasses}, [1,4,4]);
RequireEqual("quotient table order", Size(quotientTable), 16982784);
RequireEqual("quotient block defects",
  quotientBlocks.defect, [6,0,0,6,0,0]);
RequireEqual("quotient defect-zero rows",
  quotientRows, [23,24,51,52]);
RequireEqual("quotient defect-zero degrees",
  quotientDegrees, [729,729,729,729]);
RequireEqual("quotient block identifiers",
  List(quotientRows, i -> quotientBlocks.block[i]), [2,3,5,6]);
RequireEqual("local block defects", localBlocks.defect, [8,2]);
RequireEqual("Brauer-table block defects",
  List(blockInfo, info -> info.defect), localBlocks.defect);
RequireEqual("ordinary block partitions agree",
  List([1..Length(blockInfo)], b -> blockInfo[b].ordchars),
  List([1..Length(localBlocks.defect)],
    b -> Positions(localBlocks.block, b)));
RequireEqual("inflated local rows", localRows, [23,24,51,52]);
RequireEqual("inflated local block identifiers",
  List(localRows, i -> localBlocks.block[i]), [2,2,2,2]);
RequireEqual("local block two ordinary rows",
  Positions(localBlocks.block, 2), [23,24,51,52,65,76]);
RequireEqual("local block two Brauer rows",
  blockTwoBrauerRows, [8,9,17,18]);
RequireEqual("singleton decomposition supports",
  supports, [[8],[9],[18],[17]]);
RequireEqual("singleton decomposition coefficients",
  coefficients, [[1],[1],[1],[1]]);
RequireEqual("Brauer reductions pairwise distinct",
  Length(Set(brauerRows)), 4);
RequireEqual("Brauer reductions exhaust block two",
  Set(brauerRows), Set(blockTwoBrauerRows));
RequireEqual("local certificate", certificate,
  [[23,729,2,23,2,8], [24,729,3,24,2,9],
   [51,729,5,51,2,18], [52,729,6,52,2,17]]);

Print("GAP_VERSION=", GAPInfo.Version, "\n");
Print("CTBLLIB_VERSION=", PackageInfo("ctbllib")[1].Version, "\n");
Print("P3_LOCAL_TABLE=", Identifier(localTable), "\n");
Print("P3_LOCAL_CERTIFICATE=", certificate, "\n");
Print("P3_LOCAL_DECOMPOSITION_SUPPORTS=", supports, "\n");
Print("P3_LOCAL_DECOMPOSITION_COEFFICIENTS=", coefficients, "\n");
Print("P3_LOCAL_BLOCK_TWO_BRAUER_ROWS=", blockTwoBrauerRows, "\n");
Print("The Fi'24 local 3-block table calculation has the stated values.\n");
QUIT_GAP(0);


==> anc/code/fi24weights.g <==
# Weights with radical subgroup of order 5 or 25 in Fi'24 and 3.Fi'24.

if LoadPackage("ctbllib") <> true then
  Error("The CTblLib package is required.");
fi;
SizeScreen([4096,4096]);;

RequireEqual := function(tag, got, expected)
  if got <> expected then
    Error(Concatenation(tag, ": got ", String(got), ", expected ", String(expected)));
  fi;
end;

DefectZeroAboveCore := function(tbl, p)
  local order, quotientPPart, coreClasses, coreOrder;
  order := Size(tbl);
  quotientPPart := 1;
  while order mod p = 0 do
    quotientPPart := quotientPPart*p;
    order := order/p;
  od;
  coreClasses := ClassPositionsOfPCore(tbl, p);
  coreOrder := Sum(SizesConjugacyClasses(tbl){coreClasses});
  quotientPPart := quotientPPart/coreOrder;
  return Filtered([1..Length(Irr(tbl))], i ->
    IsSubset(ClassPositionsOfKernel(Irr(tbl)[i]), coreClasses) and
    Irr(tbl)[i][1] mod quotientPPart = 0);
end;

MatchingBlocks := function(localTable, globalTable, p, chi, fusion)
  local omega, blocks, matches, b;
  omega := CentralCharacter(globalTable,
                            Induced(localTable, globalTable, [chi], fusion)[1]);
  blocks := PrimeBlocks(globalTable, p);
  matches := [];
  for b in [1..Length(blocks.defect)] do
    if SameBlock(p, omega,
       CentralCharacter(Irr(globalTable)[Position(blocks.block, b)]),
       ShallowCopy(blocks.relevant)) then
      Add(matches, b);
    fi;
  od;
  return matches;
end;

BlockAssignments := function(localTable, globalTable, p, positions, fusion)
  local matches;
  matches := List(positions, i ->
    MatchingBlocks(localTable, globalTable, p, Irr(localTable)[i], fusion));
  if ForAny(matches, x -> Length(x) <> 1) then
    Error("An induced central character does not determine a unique block.");
  fi;
  return List(matches, x -> x[1]);
end;

OuterPermutation := function(fusion)
  local perm, i, fibre;
  perm := [];
  for i in [1..Length(fusion)] do
    fibre := Positions(fusion, fusion[i]);
    if Length(fibre) = 1 then perm[i] := i;
    elif Length(fibre) = 2 then perm[i] := First(fibre, j -> j <> i);
    else Error("An outer fusion fibre has unexpected size."); fi;
  od;
  RequireEqual("local outer permutation involutory", perm{perm},
               [1..Length(perm)]);
  return perm;
end;

CharacterPermutation := function(tbl, classperm)
  return List(Irr(tbl), chi -> Position(Irr(tbl), chi{classperm}));
end;

ImagesOfPositions := function(positions, perm)
  return Set(List(positions, i -> perm[i]));
end;

n := CharacterTable("F3+N5");;
g := CharacterTable("F3+");;
nout := CharacterTable("S4x5^2:4S4");;
positions := DefectZeroAboveCore(n, 5);;
fusions := PossibleClassFusions(n, g);;
RequireEqual("number of possible simple fusions", Length(fusions), 4);
allBlocks := List(fusions,
  fusion -> BlockAssignments(n, g, 5, positions, fusion));;
allDistributions := List(allBlocks, Collected);;
RequireEqual("simple block distribution independent of fusion",
             Set(allDistributions), [[[1,16],[2,14],[3,16]]]);
blocks := allBlocks[1];;
RequireEqual("simple p5 weight count", Length(positions), 46);
simpleBlockIds := Set(blocks);;
RequireEqual("simple block ids", simpleBlockIds, [1,2,3]);
outerFusions := PossibleClassFusions(n, nout);;
RequireEqual("number of possible local outer fusions", Length(outerFusions), 2);
outerPermutations := [];;
for fusion in outerFusions do
  classperm := OuterPermutation(fusion);;
  irrperm := CharacterPermutation(n, classperm);
  if fail in irrperm then
    Error("A local ordinary character has no image under an outer fusion.");
  fi;
  RequireEqual("local ordinary-character action involutory", irrperm{irrperm},
               [1..Length(irrperm)]);
  RequireEqual("simple weight positions invariant",
               ImagesOfPositions(positions, irrperm), Set(positions));
  Add(outerPermutations, irrperm);
od;
allSimpleSignatures := [];;
for assignments in allBlocks do
  for irrperm in outerPermutations do
    for j in [1..Length(positions)] do
      imagePosition := Position(positions, irrperm[positions[j]]);
      if imagePosition = fail or
         assignments[imagePosition] <> assignments[j] then
        Error("A possible outer fusion does not preserve the assigned block.");
      fi;
    od;
    simpleSignatures := [];;
    for b in simpleBlockIds do
      members := Positions(assignments, b);
      fixed := Number(members, j -> irrperm[positions[j]] = positions[j]);
      RequireEqual("simple orbit parity", (Length(members)-fixed) mod 2, 0);
      Add(simpleSignatures,
          [b,Length(members),fixed,(Length(members)-fixed)/2]);
    od;
    Add(allSimpleSignatures, simpleSignatures);
  od;
od;
RequireEqual("simple signatures independent of outer fusion",
             Length(Set(allSimpleSignatures)), 1);
simpleSignatures := allSimpleSignatures[1];;
RequireEqual("simple block signatures", simpleSignatures,
             [[1,16,16,0],[2,14,6,4],[3,16,16,0]]);
Print("SIMPLE_FUSIONS=", Length(fusions),
      " OUTER_FUSIONS=", Length(outerFusions), "\n");
Print("SIMPLE_WEIGHTS=", Length(positions), "\n");
for signature in simpleSignatures do
  Print("SIMPLE_BLOCK id=", signature[1], " total=", signature[2],
        " fixed=", signature[3], " free2=", signature[4], "\n");
od;

cn := CharacterTable("3.F3+N5");;
cg := CharacterTable("3.F3+");;
cpositions := DefectZeroAboveCore(cn, 5);;
cfusions := PossibleClassFusions(cn, cg);;
RequireEqual("number of possible covering fusions", Length(cfusions), 8);
allCBlocks := List(cfusions,
  fusion -> BlockAssignments(cn, cg, 5, cpositions, fusion));;
RequireEqual("cover block distribution independent of fusion",
             Set(List(allCBlocks, Collected)),
             [[[1,16],[2,14],[3,16],[45,16],[46,16],[47,14],[48,14]]]);
cblocks := allCBlocks[1];;
RequireEqual("cover p5 weight count", Length(cpositions), 106);
coverBlockIds := Set(cblocks);;
RequireEqual("cover block ids", coverBlockIds, [1,2,3,45,46,47,48]);
coverSignatures := List(coverBlockIds,
                        b -> [b,Number(cblocks, x -> x = b)]);;
RequireEqual("cover block signatures", coverSignatures,
             [[1,16],[2,14],[3,16],[45,16],[46,16],[47,14],[48,14]]);
Print("COVER_WEIGHTS=", Length(cpositions), "\n");
Print("COVER_FUSIONS=", Length(cfusions), "\n");
for signature in coverSignatures do
  Print("COVER_BLOCK id=", signature[1], " total=", signature[2], "\n");
od;
RequireEqual("simple distribution", List([1,2,3], b -> Number(blocks, x -> x = b)),
             [16,14,16]);
RequireEqual("cover distribution",
             List([1,2,3,45,46,47,48], b -> Number(cblocks, x -> x = b)),
             [16,14,16,16,16,14,14]);

cyclicn := CharacterTable("(D10xA9).2");;
cyclicpositions := DefectZeroAboveCore(cyclicn, 5);;
cyclicfusions := PossibleClassFusions(cyclicn, g);;
RequireEqual("number of possible simple order-five fusions",
             Length(cyclicfusions), 2);
allCyclicBlocks := List(cyclicfusions,
  fusion -> BlockAssignments(cyclicn, g, 5, cyclicpositions, fusion));;
RequireEqual("simple order-five distribution independent of fusion",
             Length(Set(List(allCyclicBlocks, Collected))), 1);
RequireEqual("simple order-five block defects independent of fusion",
             Set(List(allCyclicBlocks, assignments ->
               Set(List(assignments, b -> PrimeBlocks(g, 5).defect[b])))),
             [[1]]);
cyclicblocks := allCyclicBlocks[1];;
RequireEqual("simple order-five weight count", Length(cyclicpositions), 10);
RequireEqual("simple order-five block defects",
             Set(List(cyclicblocks, b -> PrimeBlocks(g, 5).defect[b])), [1]);

ccyclicn := CharacterTable("3x(D10xA9).2");;
ccyclicpositions := DefectZeroAboveCore(ccyclicn, 5);;
ccyclicfusions := PossibleClassFusions(ccyclicn, cg);;
RequireEqual("number of possible covering order-five fusions",
             Length(ccyclicfusions), 8);
allCCyclicBlocks := List(ccyclicfusions,
  fusion -> BlockAssignments(ccyclicn, cg, 5, ccyclicpositions, fusion));;
RequireEqual("cover order-five distribution independent of fusion",
             Length(Set(List(allCCyclicBlocks, Collected))), 1);
RequireEqual("cover order-five block defects independent of fusion",
             Set(List(allCCyclicBlocks, assignments ->
               Set(List(assignments, b -> PrimeBlocks(cg, 5).defect[b])))),
             [[1]]);
ccyclicblocks := allCCyclicBlocks[1];;
RequireEqual("cover order-five weight count", Length(ccyclicpositions), 30);
RequireEqual("cover order-five block defects",
             Set(List(ccyclicblocks, b -> PrimeBlocks(cg, 5).defect[b])), [1]);
Print("ORDER_FIVE_FUSIONS=", Length(cyclicfusions), ",",
      Length(ccyclicfusions), "\n");
Print("The weights arising from radical subgroups of order 5 lie in blocks of cyclic defect.\n");
Print("The 5-weight calculations have the stated block distribution.\n");
QUIT_GAP(0);


==> anc/code/monster.g <==
# The ordinary 2-blocks of the Monster.

if LoadPackage("ctbllib") <> true then
  Error("The CTblLib package is required.");
fi;
SizeScreen([80,2000]);

t := CharacterTable("M");;
if t = fail then
  Error("The ordinary character table of the Monster is unavailable.");
fi;

irr := Irr(t);;
pb := PrimeBlocks(t, 2);;
n := Length(irr);;
labels := Set(pb.block);;
parts := List(labels, b -> Positions(pb.block, b));;
defects := List(labels, b -> pb.defect[b]);;
ordinaryCounts := List(parts, Length);;
positive := Filtered(labels, b -> pb.defect[b] > 0);;
zero := Filtered(labels, b -> pb.defect[b] = 0);;
principal := pb.block[1];;
groupTwoValuation := PValuation(Size(t), 2);;
manualHeights := List([1..n], i ->
  pb.defect[pb.block[i]] -
  (groupTwoValuation - PValuation(irr[i][1], 2)));
zeroIndices := List(zero, b -> Positions(pb.block, b)[1]);;
zeroCharacterDefects := List(zeroIndices, i ->
  groupTwoValuation - PValuation(irr[i][1], 2));;
defectFourIndices := Positions(pb.block, 4);;
defectFourHeights := manualHeights{defectFourIndices};;
twoRegularClasses := Number(OrdersClassRepresentatives(t), IsOddInt);;

if Identifier(t) <> "M" then
  Error("The character table should have identifier M.");
fi;
if n <> 194 then
  Error("The Monster should have 194 ordinary irreducible characters.");
fi;
if Length(pb.block) <> n then
  Error("The block list should have one entry for each ordinary character.");
fi;
if Sum(ordinaryCounts) <> n then
  Error("The ordinary block counts should sum to 194.");
fi;
if Set(Concatenation(parts)) <> [1..n] then
  Error("The blocks do not partition the ordinary characters.");
fi;
if labels <> [1,2,3,4,5] then
  Error("The Monster 2-block labels should be [1,2,3,4,5].");
fi;
if defects <> [46,0,0,4,0] then
  Error("The Monster 2-block defects should be [46,0,0,4,0].");
fi;
if ordinaryCounts <> [183,1,1,8,1] then
  Error("The ordinary block counts should be [183,1,1,8,1].");
fi;
if positive <> [1,4] then
  Error("The blocks of positive defect should have labels [1,4].");
fi;
if zero <> [2,3,5] then
  Error("The blocks of defect zero should have labels [2,3,5].");
fi;
if irr[1][1] <> 1 or principal <> 1 then
  Error("The first ordinary character should be trivial and should lie in block 1.");
fi;
if groupTwoValuation <> 46 then
  Error("The 2-adic valuation of the group order should be 46.");
fi;
if pb.height <> manualHeights then
  Error("The reconstructed character heights disagree with the table data.");
fi;
if zeroCharacterDefects <> [0,0,0] then
  Error("The characters in the blocks of defect zero should have defect zero.");
fi;
if defectFourIndices <> [123,124,125,133,140,172,175,181] then
  Error("The block of defect four has unexpected character positions.");
fi;
if defectFourHeights <> [1,1,1,0,0,0,0,2] then
  Error("The character heights in the block of defect four are unexpected.");
fi;
if twoRegularClasses <> 61 then
  Error("The Monster should have 61 two-regular conjugacy classes.");
fi;

Print("GAP_VERSION=", GAPInfo.Version, "\n");
Print("CTBLLIB_VERSION=", InstalledPackageVersion("ctbllib"), "\n");
Print("TABLE_IDENTIFIER=", Identifier(t), "\n");
Print("ORDINARY_CHARACTER_COUNT=", n, "\n");
Print("BLOCK_LABELS=", labels, "\n");
Print("BLOCK_DEFECT_EXPONENTS=", defects, "\n");
Print("ORDINARY_kB_COUNTS=", ordinaryCounts, "\n");
Print("PRINCIPAL_BLOCK_LABEL=", principal, "\n");
Print("POSITIVE_DEFECT_LABELS=", positive, "\n");
Print("DEFECT_ZERO_LABELS=", zero, "\n");
Print("DEFECT_ZERO_CHARACTER_INDICES=", zeroIndices, "\n");
Print("DEFECT_ZERO_CHARACTER_DEFECTS=", zeroCharacterDefects, "\n");
Print("DEFECT_FOUR_CHARACTER_INDICES=", defectFourIndices, "\n");
Print("DEFECT_FOUR_HEIGHTS=", defectFourHeights, "\n");
Print("TWO_REGULAR_CLASS_COUNT=", twoRegularClasses, "\n");
Print("The ordinary block counts are not the Brauer character counts.\n");
Print("The Monster calculation has the stated block data and 61 two-regular classes.\n");
QUIT_GAP(0);


==> anc/code/o7block2.g <==
# The block B2 of 3.O7(3) at 2.

if LoadPackage("ctbllib") <> true then
  Error("The CTblLib package is required.");
fi;

Check := function(ok,msg) if not ok then Error(msg); fi; end;;
Val2 := function(n)
local v;
v:=0;
while n mod 2=0 do n:=n/2; v:=v+1; od;
return v;
end;;

Main := function()
local u,a,bu,blocks,b2,dec,cartan,degrees,heights,zpos,ratios,i,j,
      fusion,auts,allFibres,target,fibre,candidates,p,good,outer,
      orders,pregPositions,pregImage,action,transformed,hits,brauerPerm,
      blockAction,imageSet,blockPerm;

u:=CharacterTable("3.O7(3)");;
a:=CharacterTable("3.O7(3).2");;
bu:=BrauerTable(u,2);;
blocks:=BlocksInfo(bu);;
Check(Length(blocks)=9,"The covering group should have nine 2-blocks.");;
b2:=blocks[2];;
Check(b2.defect=3,"The defect exponent of B2 should be 3.");;
Check(b2.modchars=[13,14],"The Brauer labels of B2 should be [13,14].");;
Check(b2.ordchars=[36,37,47,52,53],
      "The ordinary labels of B2 should be [36,37,47,52,53].");;

dec:=DecompositionMatrix(bu);;
cartan:=(TransposedMat(dec)*dec){b2.modchars}{b2.modchars};;
degrees:=List(b2.ordchars,j->Irr(u)[j][1]);;
heights:=List(degrees,d->Val2(d)-(Val2(Size(u))-b2.defect));;
Check(degrees=[5824,5824,11648,17472,17472],
      "The ordinary character degrees of B2 are unexpected.");;
Check(heights=[0,0,1,0,0],"The character heights of B2 are unexpected.");;
Check(cartan=[[4,2],[2,3]],"The Cartan matrix of B2 should be [[4,2],[2,3]].");;

zpos:=ClassPositionsOfCenter(u);;
ratios:=List(zpos,k->Irr(bu)[b2.modchars[1]][k]/
                     Irr(bu)[b2.modchars[1]][1]);;
Check(ratios=[1,1,1],"The central character of B2 should be trivial.");;
for j in b2.modchars do
  Check(List(zpos,k->Irr(bu)[j][k]/Irr(bu)[j][1])=ratios,
        "The central character is not constant on B2.");;
od;

fusion:=GetFusionMap(u,a);;
auts:=AutomorphismsOfTable(u);;
allFibres:=[];;
for target in Set(fusion) do
  fibre:=Filtered([1..Length(fusion)],x->fusion[x]=target);;
  Check(Length(fibre)<=2,
        "A fusion fibre in the overgroup contains more than two classes.");;
  Add(allFibres,fibre);;
od;
candidates:=[];;
for p in Elements(auts) do
  good:=true;;
  for fibre in allFibres do
    if Length(fibre)=1 then
      if fibre[1]^p<>fibre[1] then good:=false; fi;
    else
      if fibre[1]^p<>fibre[2] or fibre[2]^p<>fibre[1] then
        good:=false;
      fi;
    fi;
  od;
  if good then Add(candidates,p); fi;
od;
Check(Length(candidates)=1,"The fusion does not determine a unique outer action.");;
outer:=candidates[1];;

orders:=OrdersClassRepresentatives(u);;
pregPositions:=Filtered([1..Length(orders)],i->orders[i] mod 2<>0);;
pregImage:=List(pregPositions,i->Position(pregPositions,i^outer));;
Check(not fail in pregImage,
      "The outer action does not preserve the 2-regular classes.");;
action:=[];;
for j in [1..Length(Irr(bu))] do
  transformed:=List([1..Length(pregPositions)],
                    i->Irr(bu)[j][pregImage[i]]);;
  hits:=Filtered([1..Length(Irr(bu))],
                 k->transformed=List(Irr(bu)[k],x->x));;
  Check(Length(hits)=1,
        "A Brauer character does not have a unique image under the outer action.");;
  Add(action,hits[1]);;
od;
brauerPerm:=PermList(action);;
Check(brauerPerm<>fail,"The action on Brauer characters is not a permutation.");;

blockAction:=[];;
for i in [1..Length(blocks)] do
  imageSet:=Set(List(blocks[i].modchars,j->j^brauerPerm));;
  hits:=Filtered([1..Length(blocks)],
                 k->Set(blocks[k].modchars)=imageSet);;
  Check(Length(hits)=1,
        "A block does not have a unique image under the outer action.");;
  Add(blockAction,hits[1]);;
od;
blockPerm:=PermList(blockAction);;
Check(blockPerm<>fail,"The action on blocks is not a permutation.");;
Check(blockAction[2]=2,"The outer automorphism does not stabilise B2.");;
Check(List(b2.modchars,j->j^brauerPerm)=[13,14],
      "The outer automorphism does not fix IBr(B2) pointwise.");;

Print("GAP_VERSION=",GAPInfo.Version,"\n");;
Print("CTBLLIB_VERSION=",PackageInfo("ctbllib")[1].Version,"\n");;
Print("X_ID=",Identifier(u),"\n");;
Print("X_ORDER=",Size(u),"\n");;
Print("B2_DEFECT_EXPONENT=",b2.defect,"\n");;
Print("B2_DEFECT_ORDER=",2^b2.defect,"\n");;
Print("B2_K=",Length(b2.ordchars),"\n");;
Print("B2_L=",Length(b2.modchars),"\n");;
Print("B2_ORDINARY_LABELS=",b2.ordchars,"\n");;
Print("B2_IBR_LABELS=",b2.modchars,"\n");;
Print("B2_ORDINARY_DEGREES=",degrees,"\n");;
Print("B2_HEIGHTS=",heights,"\n");;
Print("B2_DECOMPOSITION=",
      List(b2.ordchars,j->dec[j]{b2.modchars}),"\n");;
Print("B2_CARTAN=",cartan,"\n");;
Print("B2_CENTRAL_RATIOS=",ratios,"\n");;
Print("OUTER_BRAUER_ACTION=",brauerPerm,"\n");;
Print("OUTER_BLOCK_ACTION=",blockPerm,"\n");;
Print("B2_OUTER_IBR_IMAGE=",List(b2.modchars,j->j^brauerPerm),"\n");;
Print("Block B2 has the stated decomposition data and outer action.\n");;
end;;

Main();;
QUIT_GAP(0);


==> anc/code/o7blocks.g <==
# The 2-blocks of 3.O7(3) and their outer action.

if LoadPackage("ctbllib") <> true then
  Error("The CTblLib package is required.");
fi;

Check := function(ok,msg) if not ok then Error(msg); fi; end;;
Main := function()
local u, a, bu, ba, ublocks, ablocks, i, j, tree, zpos, ratios,
      fusion, auts, allFibres, target, fibre, candidates, p, good,
      outer, orders, pregPositions, pregImage, action, transformed,
      hits, brauerPerm, blockAction, imageSet, blockPerm, dec, subdec;

u := CharacterTable("3.O7(3)");;
a := CharacterTable("3.O7(3).2");;
bu := BrauerTable(u,2);;
ba := BrauerTable(a,2);;
ublocks := BlocksInfo(bu);;
ablocks := BlocksInfo(ba);;

Check(Length(ublocks)=9,
      "The character table of 3.O7(3) should have nine 2-blocks.");;
dec := DecompositionMatrix(bu);;

Print("GAP_VERSION=",GAPInfo.Version,"\n");;
Print("CTBLLIB_VERSION=",PackageInfo("ctbllib")[1].Version,"\n");;
Print("U_ID=",Identifier(u),"\n");;
Print("U_ORDER=",Size(u),"\n");;
Print("U_BLOCK_COUNT=",Length(ublocks),"\n");;
for i in [1..Length(ublocks)] do
  tree := IsBound(ublocks[i].brauertree);;
  Print("U_BLOCK_",i,"_DEFECT=",ublocks[i].defect,
        ";IBR=",ublocks[i].modchars,
        ";ORD=",ublocks[i].ordchars,
        ";BRAUER_TREE_STORED=",tree,"\n");;
  subdec := List(ublocks[i].ordchars,
                 j -> dec[j]{ublocks[i].modchars});;
  Print("U_BLOCK_",i,"_DECOMPOSITION_SUBMATRIX=",subdec,"\n");;
od;

zpos := ClassPositionsOfCenter(u);;
Print("U_CENTRE_CLASS_POSITIONS=",zpos,"\n");;
for i in [1..Length(ublocks)] do
  j:=ublocks[i].modchars[1];;
  ratios:=List(zpos,k->Irr(bu)[j][k]/Irr(bu)[j][1]);;
  for j in ublocks[i].modchars do
    Check(List(zpos,k->Irr(bu)[j][k]/Irr(bu)[j][1])=ratios,
          "The central character is not constant on the block.");;
  od;
  Print("U_BLOCK_",i,"_CENTRAL_RATIOS=",ratios,"\n");;
od;

fusion:=GetFusionMap(u,a);;
auts:=AutomorphismsOfTable(u);;
allFibres:=[];;
for target in Set(fusion) do
  fibre:=Filtered([1..Length(fusion)],x->fusion[x]=target);;
  Check(Length(fibre)<=2,"A fusion fibre contains more than two classes.");;
  Add(allFibres,fibre);;
od;
candidates:=[];;
for p in Elements(auts) do
  good:=true;;
  for fibre in allFibres do
    if Length(fibre)=1 then
      if fibre[1]^p<>fibre[1] then good:=false; fi;
    else
      if fibre[1]^p<>fibre[2] or fibre[2]^p<>fibre[1] then good:=false; fi;
    fi;
  od;
  if good then Add(candidates,p); fi;
od;
Check(Length(candidates)=1,
      "The fusion does not determine a unique outer action on U.");;
outer:=candidates[1];;
orders:=OrdersClassRepresentatives(u);;
pregPositions:=Filtered([1..Length(orders)],i->orders[i] mod 2<>0);;
pregImage:=List(pregPositions,i->Position(pregPositions,i^outer));;
Check(not fail in pregImage,
      "The outer action does not preserve the 2-regular classes.");;
action:=[];;
for j in [1..Length(Irr(bu))] do
  transformed:=List([1..Length(pregPositions)],i->Irr(bu)[j][pregImage[i]]);;
  hits:=Filtered([1..Length(Irr(bu))],k->transformed=List(Irr(bu)[k],x->x));;
  Check(Length(hits)=1,
        "A Brauer character does not have a unique image under the outer action.");;
  Add(action,hits[1]);;
od;
Print("U_BRAUER_OUTER_ACTION_LIST_RAW=",action,"\n");;
brauerPerm:=PermList(action);;
Check(brauerPerm<>fail,"The action on Brauer characters is not a permutation.");;
Print("U_TABLE_AUTOMORPHISM_GROUP_ORDER=",Size(auts),"\n");;
Print("U_FUSION_FORCED_OUTER_CLASS_ACTION=",outer,"\n");;
Print("U_BRAUER_OUTER_ACTION=",brauerPerm,"\n");;

blockAction:=[];;
for i in [1..Length(ublocks)] do
  imageSet:=Set(List(ublocks[i].modchars,j->j^brauerPerm));;
  hits:=Filtered([1..Length(ublocks)],k->Set(ublocks[k].modchars)=imageSet);;
  Check(Length(hits)=1,
        "A block does not have a unique image under the outer action.");;
  Add(blockAction,hits[1]);;
od;
blockPerm:=PermList(blockAction);;
Check(blockPerm<>fail,"The action on blocks is not a permutation.");;
Print("U_BLOCK_OUTER_ACTION=",blockPerm,"\n");;
Print("U_BLOCK_OUTER_ACTION_LIST=",blockAction,"\n");;

Print("A_ID=",Identifier(a),"\n");;
Print("A_BLOCK_COUNT=",Length(ablocks),"\n");;
for i in [1..Length(ablocks)] do
  Print("A_BLOCK_",i,"_DEFECT=",ablocks[i].defect,
        ";IBR=",ablocks[i].modchars,
        ";ORD=",ablocks[i].ordchars,"\n");;
od;
Print("The nine blocks and their outer action have the stated form.\n");;
end;;

Main();;
QUIT_GAP(0);


==> anc/code/o7brauer.g <==
# Principal Brauer-character restrictions from SO7(3) to Omega7(3).

if LoadPackage("ctbllib") <> true then
  Error("The CTblLib package is required.");
fi;

Check := function(condition, message)
  if not condition then
    Error(message);
  fi;
end;;

s := CharacterTable("O7(3)");;
h := CharacterTable("O7(3).2");;
bs := BrauerTable(s, 2);;
bh := BrauerTable(h, 2);;

Check(Identifier(s) = "O7(3)", "The simple group table should have identifier O7(3).");;
Check(Identifier(h) = "O7(3).2", "The outer group table should have identifier O7(3).2.");;
Check(Size(s) = 4585351680, "The simple group table has unexpected order.");;
Check(Size(h) = 9170703360, "The outer group table has unexpected order.");;
Check(Size(h) / Size(s) = 2, "The order of H should be twice the order of S.");;

b0s := First(BlocksInfo(bs), b -> Position(b.modchars, 1) <> fail);;
b0h := First(BlocksInfo(bh), b -> Position(b.modchars, 1) <> fail);;
Check(b0s.modchars = [1..12],
      "The principal block of S has unexpected Brauer character positions.");;
Check(b0h.modchars = [1..10],
      "The principal block of H has unexpected Brauer character positions.");;

fusion := GetFusionMap(bs, bh);;
Check(fusion <> fail,
      "The stored fusion from the Brauer table of S to that of H is unavailable.");;

expected := [ [1], [2], [3], [4], [5,6], [7], [8], [9], [10], [11,12] ];;
fibres := [];;
for i in [1..10] do
  r := RestrictedClassFunction(Irr(bh)[i], bs);;
  singles := [];;
  pairs := [];;
  for j in [1..Length(Irr(bs))] do
    if r = Irr(bs)[j] then
      Add(singles, j);
    fi;
  od;
  for j in [1..Length(Irr(bs))] do
    for k in [j+1..Length(Irr(bs))] do
      if r = Irr(bs)[j] + Irr(bs)[k] then
        Add(pairs, [j,k]);
      fi;
    od;
  od;
  Check(Length(singles) + Length(pairs) = 1,
         Concatenation("The restriction of H character ", String(i),
                       " does not have a unique decomposition."));
  if Length(singles) = 1 then
    fibre := [singles[1]];
  else
    fibre := pairs[1];
  fi;
  Check(fibre = expected[i],
         Concatenation("The restriction fibre of H character ", String(i),
                       " is unexpected."));
  Add(fibres, fibre);
  Print("H_B0_RESTRICTION_H", i, "=", fibre, "\n");;
od;

Check(Number(fibres, x -> Length(x) = 1) = 8,
      "There should be eight singleton restriction fibres.");;
Check(Number(fibres, x -> Length(x) = 2) = 2,
      "There should be two restriction fibres with two constituents.");;
Check(Set(Concatenation(fibres)) = [1..12],
      "The restriction fibres do not partition the principal block of S.");;

Print("GAP_VERSION=", GAPInfo.Version, "\n");;
Print("CTBLLIB_VERSION=", PackageInfo("ctbllib")[1].Version, "\n");;
Print("S_TABLE=", Identifier(s), "\n");;
Print("H_TABLE=", Identifier(h), "\n");;
Print("S_ORDER=", Size(s), "\n");;
Print("H_ORDER=", Size(h), "\n");;
Print("H_OVER_S=", Size(h) / Size(s), "\n");;
Print("TABLE_FUSION_LENGTH=", Length(fusion), "\n");;
Print("S_B0_BRAUER_COUNT=", Length(b0s.modchars), "\n");;
Print("H_B0_BRAUER_COUNT=", Length(b0h.modchars), "\n");;
Print("TABLE_DECOMPOSITION_FIXED_SINGLETONS=8\n");;
Print("TABLE_DECOMPOSITION_TWO_CONSTITUENT_ROWS=2\n");;
Print("The principal Brauer characters restrict as eight singletons and two pairs.\n");;
QUIT_GAP(0);


==> anc/code/o7radical.g <==
# Radical subgroups and weight counts for 3.O7(3) at 2.

if LoadPackage("atlasrep") <> true then
  Error("The AtlasRep package is required.");
fi;
if LoadPackage("ctbllib") <> true then
  Error("The CTblLib package is required.");
fi;

Main := function()
  local G, P, z, cls, radicals, greps, i, j, Q, N, O, seen,
        epi, W, wz, ccls, zpos, tbl, irr, dz1, dzomega, dzomega2,
        chi, ratio, targetv, contributions, key, entry, totals;

  Print("GAP_VERSION=", GAPInfo.Version, "\n");
  Print("ATLASREP_VERSION=", PackageInfo("atlasrep")[1].Version, "\n");
  Print("CTBLLIB_VERSION=", PackageInfo("ctbllib")[1].Version, "\n");

  G := AtlasGroup("3.O7(3)", IsPermGroup, true);
  P := SylowSubgroup(G, 2);
  z := GeneratorsOfGroup(Centre(G))[1];
  cls := ConjugacyClassesSubgroups(P);
  Print("X_SIZE=", Size(G), "\n");
  Print("X_DEGREE=", LargestMovedPoint(G), "\n");
  Print("CENTRE_SIZE=", Size(Centre(G)), "\n");
  Print("SYLOW2_SIZE=", Size(P), "\n");
  Print("SYLOW2_STRUCTURE=", StructureDescription(P), "\n");
  Print("P_SUBGROUP_CLASS_COUNT=", Length(cls), "\n");
  if Length(cls) <> 3021 then
    Error("The Sylow subgroup should have 3021 conjugacy classes of subgroups.");
  fi;
  Print("P_SUBGROUP_ORDER_DISTRIBUTION=",
        Collected(List(cls, c -> Size(Representative(c)))), "\n");

  radicals := [];
  for i in [1..Length(cls)] do
    Q := Representative(cls[i]);
    N := Normalizer(G, Q);
    O := PCore(N, 2);
    if Size(O) = Size(Q) and IsSubgroup(Q, O) then
      Add(radicals, rec(pclass := i, subgroup := Q, normalizer := N));
      Print("P_RADICAL|pclass=", i, "|qsize=", Size(Q),
            "|nsize=", Size(N), "\n");
    fi;
    if i mod 100 = 0 then Print("PROGRESS=", i, "/", Length(cls), "\n"); fi;
  od;
  Print("P_RADICAL_COUNT=", Length(radicals), "\n");
  if Length(radicals) <> 26 then
    Error("The Sylow subgroup calculation should produce 26 radical subgroups.");
  fi;

  greps := [];
  for i in [1..Length(radicals)] do
    seen := false;
    for j in [1..Length(greps)] do
      if IsConjugate(G, radicals[i].subgroup, greps[j].subgroup) then
        Print("G_FUSION|pclass=", radicals[i].pclass,
              "|representative=", greps[j].pclass, "\n");
        seen := true;
        break;
      fi;
    od;
    if not seen then Add(greps, radicals[i]); fi;
  od;
  Print("G_RADICAL_CLASS_COUNT=", Length(greps), "\n");
  if Length(greps) <> 12 then
    Error("Fusion in the covering group should leave 12 radical classes.");
  fi;

  contributions := [];
  totals := [0, 0, 0];
  for i in [1..Length(greps)] do
    Q := greps[i].subgroup;
    N := greps[i].normalizer;
    dz1 := [];
    dzomega := [];
    dzomega2 := [];
    if Size(Q) = 1 then
      tbl := CharacterTable("3.O7(3)");
      zpos := ClassPositionsOfCenter(tbl)[2];
      irr := Irr(tbl);
      targetv := PValuation(Size(tbl), 2);
      for j in [1..Length(irr)] do
        chi := irr[j];
        if PValuation(chi[1], 2) = targetv then
          ratio := chi[zpos] / chi[1];
          if ratio = 1 then Add(dz1, j);
          elif ratio = E(3) then Add(dzomega, j);
          elif ratio = E(3)^2 then Add(dzomega2, j);
          else Error("The central scalar at Q=1 is unexpected.");
          fi;
        fi;
      od;
      Print("G_RADICAL|pclass=", greps[i].pclass,
            "|qsize=1|qstructure=1|nsize=", Size(N),
            "|wsize=", Size(G), "|wstructure=3.O7(3)",
            "|dz_z1=", dz1, "|dz_omega=", dzomega,
            "|dz_omega2=", dzomega2, "\n");
    else
      epi := NaturalHomomorphismByNormalSubgroup(N, Q);
      W := Image(epi);
      wz := Image(epi, z);
      ccls := ConjugacyClasses(W);
      zpos := PositionProperty(ccls, c -> wz in c);
      tbl := CharacterTable(W);
      irr := Irr(tbl);
      targetv := PValuation(Size(W), 2);
      for j in [1..Length(irr)] do
        chi := irr[j];
        if PValuation(chi[1], 2) = targetv then
          ratio := chi[zpos] / chi[1];
          if ratio = 1 then Add(dz1, j);
          elif ratio = E(3) then Add(dzomega, j);
          elif ratio = E(3)^2 then Add(dzomega2, j);
          else Error("The central scalar is unexpected.");
          fi;
        fi;
      od;
      Print("G_RADICAL|pclass=", greps[i].pclass,
            "|qsize=", Size(Q), "|qstructure=", StructureDescription(Q),
            "|nsize=", Size(N), "|wsize=", Size(W),
            "|wstructure=", StructureDescription(W),
            "|dz_z1=", dz1, "|dz_omega=", dzomega,
            "|dz_omega2=", dzomega2, "\n");
    fi;
    totals := totals + [Length(dz1), Length(dzomega), Length(dzomega2)];
    key := Size(Q);
    entry := First(contributions, r -> r[1] = key);
    if entry = fail then
      Add(contributions,
          [key, Length(dz1), Length(dzomega), Length(dzomega2)]);
    else
      entry[2] := entry[2] + Length(dz1);
      entry[3] := entry[3] + Length(dzomega);
      entry[4] := entry[4] + Length(dzomega2);
    fi;
  od;
  SortBy(contributions, r -> -r[1]);
  Print("ORDER_CONTRIBUTIONS_[QSIZE,Z1,OMEGA,OMEGA2]=", contributions, "\n");
  Print("TOTAL_WEIGHT_COUNTS_[Z1,OMEGA,OMEGA2]=", totals, "\n");
  if totals <> [17, 8, 8] then
    Error("The central character weight totals should be [17,8,8].");
  fi;
  Print("The central-character weight totals are [17,8,8].\n");
end;

Main();
QUIT_GAP(0);


==> anc/code/o7weights.g <==
# The two local principal weights of SO7(3) used for Omega7(3).

if LoadPackage("atlasrep") <> true then
  Error("The AtlasRep package is required.");
fi;

WeightQuotient := function(q, h)
  local n, c, qc, k, ct, degrees, pexp, dzdegrees;

  n := Normalizer(h, q);;
  c := Centralizer(h, q);;
  qc := ClosureGroup(q, c);;
  if Size(PCore(n, 2)) <> Size(q) then
    Error("The subgroup is not radical in H.");
  fi;
  # Centre(q) is contained in C_H(q), so equal order is equality.
  if Size(c) <> Size(Centre(q)) then
    Error("The centraliser does not have the required Sylow 2-subgroup.");
  fi;
  if Size(qc) <> Size(q) then
    Error("The equality Q*C_H(Q)=Q does not hold.");
  fi;
  if not IsNormal(n, qc) then
    Error("The subgroup Q*C_H(Q) is not normal in N_H(Q).");
  fi;

  k := FactorGroup(n, qc);;
  ct := CharacterTable(k);;
  degrees := List(Irr(ct), chi -> chi[1]);;
  pexp := Valuation(Size(k), 2);;
  dzdegrees := Filtered(degrees, d -> Valuation(d, 2) = pexp);;
  if Length(dzdegrees) <> 1 then
    Error("The quotient should have exactly one defect-zero character.");
  fi;
  return rec(
    qsize := Size(q),
    nsize := Size(n),
    csize := Size(c),
    zsize := Size(Centre(q)),
    qcsize := Size(qc),
    ksize := Size(k),
    kstructure := StructureDescription(k),
    degrees := degrees,
    twopart := 2 ^ pexp,
    dzdegrees := dzdegrees,
    dzcount := Length(dzdegrees)
  );
end;;

ScanSlice := function(s, h, iso, pp, targetOrder, expectedCentricCount)
  local classes, candidates, retained, sradical, qpc, q, ns, nh, os, oh;

  classes := ConjugacyClassesSubgroups(pp);;
  candidates := Filtered(List(classes, Representative),
    q -> Size(q) = targetOrder and
         Size(Centralizer(pp, q)) = Size(Centre(q)));;
  if Length(candidates) <> expectedCentricCount then
    Error("The number of P-centric subgroups of the specified order is unexpected.");
  fi;
  retained := [];;
  sradical := 0;;
  for qpc in candidates do
    q := PreImage(iso, qpc);;
    if not IsSubgroup(s, q) then
      Error("The subgroup is not contained in S.");
    fi;
    ns := Normalizer(s, q);;
    nh := Normalizer(h, q);;
    os := PCore(ns, 2);;
    oh := PCore(nh, 2);;
    if Size(os) = Size(q) then
      sradical := sradical + 1;
    fi;
    if Size(oh) = Size(q) then
      if Size(os) <> Size(q) then
        Error("A subgroup radical in H is not radical in S.");
      fi;
      Add(retained, q);
    fi;
  od;
  return rec(
    centricCount := Length(candidates),
    sradicalCount := sradical,
    hradicalCount := Length(retained),
    retained := retained
  );
end;;

h := AtlasGroup("O7(3).2", IsPermGroup, true, NrMovedPoints, 351);;
s := DerivedSubgroup(h);;
if not IsNormal(h, s) or Size(h) <> 2 * Size(s) then
  Error("The ATLAS action does not give the required index-two pair.");
fi;
p := SylowSubgroup(s, 2);;
iso := IsomorphismPcGroup(p);;
pp := Image(iso);;

slice128 := ScanSlice(s, h, iso, pp, 128, 53);;
slice256 := ScanSlice(s, h, iso, pp, 256, 15);;
if slice128.hradicalCount <> 1 or slice256.hradicalCount <> 1 then
  Error("There should be one H-class of radical subgroups of each specified order.");
fi;

weight128 := WeightQuotient(slice128.retained[1], h);;
weight256 := WeightQuotient(slice256.retained[1], h);;
if weight128.ksize <> 216 or weight128.dzdegrees <> [ 8 ] then
  Error("The weight quotient for the subgroup of order 128 is unexpected.");
fi;
if weight256.ksize <> 36 or weight256.dzdegrees <> [ 4 ] then
  Error("The weight quotient for the subgroup of order 256 is unexpected.");
fi;

Print("GAP_VERSION=", GAPInfo.Version, "\n");;
Print("ATLASREP_VERSION=", PackageInfo("atlasrep")[1].Version, "\n");;
Print("H_ORDER=", Size(h), "\n");;
Print("S_ORDER=", Size(s), "\n");;
Print("H_OVER_S=", Size(h) / Size(s), "\n");;
Print("H_CENTRE_ORDER=", Size(Centre(h)), "\n");;
Print("S_SYL2_ORDER=", Size(p), "\n");;
Print("P_CENTRIC_ORDER128_COUNT=", slice128.centricCount, "\n");;
Print("P_CENTRIC_ORDER128_S_RADICAL_COUNT=", slice128.sradicalCount, "\n");;
Print("P_CENTRIC_ORDER128_H_RADICAL_COUNT=", slice128.hradicalCount, "\n");;
Print("ORDER128_NH=", weight128.nsize, "\n");;
Print("ORDER128_CH=", weight128.csize, "\n");;
Print("ORDER128_ZQ=", weight128.zsize, "\n");;
Print("ORDER128_WEIGHT_QUOTIENT=", weight128.ksize, "\n");;
Print("ORDER128_WEIGHT_QUOTIENT_STRUCTURE=", weight128.kstructure, "\n");;
Print("ORDER128_DEFECT_ZERO_DEGREES=", weight128.dzdegrees, "\n");;
Print("P_CENTRIC_ORDER256_COUNT=", slice256.centricCount, "\n");;
Print("P_CENTRIC_ORDER256_S_RADICAL_COUNT=", slice256.sradicalCount, "\n");;
Print("P_CENTRIC_ORDER256_H_RADICAL_COUNT=", slice256.hradicalCount, "\n");;
Print("ORDER256_NH=", weight256.nsize, "\n");;
Print("ORDER256_CH=", weight256.csize, "\n");;
Print("ORDER256_ZQ=", weight256.zsize, "\n");;
Print("ORDER256_WEIGHT_QUOTIENT=", weight256.ksize, "\n");;
Print("ORDER256_WEIGHT_QUOTIENT_STRUCTURE=", weight256.kstructure, "\n");;
Print("ORDER256_DEFECT_ZERO_DEGREES=", weight256.dzdegrees, "\n");;
Print("LOCAL_PRINCIPAL_H_WEIGHT_COUNT=", weight128.dzcount + weight256.dzcount, "\n");;
Print("The two relevant local principal weights have the stated quotients.\n");;
QUIT_GAP(0);


==> anc/code/sp6.g <==
# Reproduce the exceptional 3-weight calculation for 2.Sp6(2).
# Run GAP with --quitonbreak so that a failed assertion stops the calculation.

if LoadPackage("ctbllib") <> true then
  Error("The CTblLib package is required.");
fi;
if LoadPackage("atlasrep") <> true then
  Error("The AtlasRep package is required.");
fi;

RequireEqual := function(tag, got, expected)
  if got <> expected then
    Error(Concatenation(tag, ": got ", String(got),
                        ", expected ", String(expected)));
  fi;
end;

RequireTrue := function(tag, condition)
  if condition <> true then Error(tag); fi;
end;

DefectZeroAboveCore := function(tbl, p)
  local chars, coreClasses, coreOrder, quotientOrder, quotientPPart;
  chars := Irr(tbl);
  coreClasses := ClassPositionsOfPCore(tbl, p);
  coreOrder := Sum(SizesConjugacyClasses(tbl){coreClasses});
  quotientOrder := Size(tbl) / coreOrder;
  quotientPPart := 1;
  while quotientOrder mod p = 0 do
    quotientPPart := quotientPPart * p;
    quotientOrder := quotientOrder / p;
  od;
  return Filtered([1 .. Length(chars)], i ->
    IsSubset(ClassPositionsOfKernel(chars[i]), coreClasses) and
    chars[i][1] mod quotientPPart = 0);
end;

InducedBlockMatches := function(sourceTable, targetTable, fusion, p,
                                chi, targetBlocks)
  local omega, relevant, matches, b, representative;
  omega := CentralCharacter(targetTable,
    Induced(sourceTable, targetTable, [chi], fusion)[1]);
  relevant := ShallowCopy(targetBlocks.relevant);
  matches := [];
  for b in [1 .. Length(targetBlocks.defect)] do
    representative := Position(targetBlocks.block, b);
    if SameBlock(p, omega,
       CentralCharacter(Irr(targetTable)[representative]), relevant) then
      Add(matches, b);
    fi;
  od;
  return matches;
end;

CheckLocalTable := function(spec, targetTable, targetBlocks,
                            targetZPosition, targetBlockSigns)
  local sourceTable, chars, coreClasses, coreOrder, positions, fusion,
        localZPositions, localZPosition, degrees, signs, matches, assigned,
        i;
  sourceTable := CharacterTable(spec.name);
  if sourceTable = fail then
    Error(Concatenation("The local character table ", spec.name,
                        " is unavailable."));
  fi;
  chars := Irr(sourceTable);
  coreClasses := ClassPositionsOfPCore(sourceTable, 3);
  coreOrder := Sum(SizesConjugacyClasses(sourceTable){coreClasses});
  RequireEqual(Concatenation(spec.name, " normaliser order"),
               Size(sourceTable), spec.normalizerOrder);
  RequireEqual(Concatenation(spec.name, " radical core order"),
               coreOrder, spec.radicalOrder);
  RequireEqual(Concatenation(spec.name, " quotient normaliser order"),
               Size(sourceTable) / coreOrder, spec.quotientOrder);

  positions := DefectZeroAboveCore(sourceTable, 3);
  RequireEqual(Concatenation(spec.name, " defect-zero positions"),
               positions, spec.positions);
  degrees := List(positions, i -> chars[i][1]);
  RequireEqual(Concatenation(spec.name, " defect-zero degrees"),
               degrees, spec.degrees);

  if Identifier(sourceTable) = Identifier(targetTable) then
    fusion := [1 .. NrConjugacyClasses(targetTable)];
  else
    fusion := GetFusionMap(sourceTable, targetTable);
  fi;
  if fusion = fail then
    Error(Concatenation("The fusion from ", spec.name,
                        " to the global table is unavailable."));
  fi;
  localZPositions := Positions(fusion, targetZPosition);
  RequireEqual(Concatenation(spec.name, " central-class preimage count"),
               Length(localZPositions), 1);
  localZPosition := localZPositions[1];
  signs := List(positions,
                i -> chars[i][localZPosition] / chars[i][1]);
  RequireEqual(Concatenation(spec.name, " central signs"),
               signs, spec.signs);

  matches := List(positions, i ->
    InducedBlockMatches(sourceTable, targetTable, fusion, 3,
                        chars[i], targetBlocks));
  RequireTrue(Concatenation(spec.name, " block induction is not unique"),
              ForAll(matches, x -> Length(x) = 1));
  assigned := List(matches, x -> x[1]);
  RequireEqual(Concatenation(spec.name, " induced blocks"),
               assigned, spec.blocks);
  for i in [1 .. Length(assigned)] do
    RequireEqual(Concatenation(spec.name, " central sector at weight ",
                              String(i)),
                 signs[i], targetBlockSigns[assigned[i]]);
  od;
  return assigned;
end;

# Use the first faithful 240-point ATLAS representation singled out by its
# database identifier, so that two representations of the same degree cannot
# be interchanged silently.
atlasInfos := Filtered(AllAtlasGeneratingSetInfos("2.S6(2)"),
  x -> IsBound(x.type) and x.type = "perm" and
       IsBound(x.p) and x.p = 240 and
       IsBound(x.id) and x.id = "a");;
RequireEqual("ATLAS representation count", Length(atlasInfos), 1);
RequireEqual("ATLAS representation name", atlasInfos[1].repname,
             "2S62G1-p240aB0");
G := AtlasGroup(atlasInfos[1].identifier);;
if G = fail then Error("The ATLAS group is unavailable."); fi;
RequireEqual("cover order", Size(G), 2903040);
RequireEqual("permutation degree", NrMovedPoints(G), 240);
RequireEqual("centre order", Size(Centre(G)), 2);
RequireEqual("simple quotient order", Size(G) / Size(Centre(G)), 1451520);
RequireTrue("cover is not perfect", IsPerfectGroup(G));

# Every 3-subgroup is conjugate into P.  We enumerate the P-conjugacy classes
# of subgroups, test Q=O_3(N_G(Q)), and then fuse the surviving classes in G.
P := SylowSubgroup(G, 3);;
RequireEqual("Sylow subgroup order", Size(P), 81);
RequireEqual("Sylow subgroup identifier", IdGroup(P), [81, 7]);
RequireEqual("Sylow subgroup exponent", Exponent(P), 9);
pClasses := ConjugacyClassesSubgroups(P);;
RequireEqual("P-subgroup class count", Length(pClasses), 20);
RequireEqual("P-subgroup class orders",
  Collected(List(pClasses, c -> Size(Representative(c)))),
  [[1, 1], [3, 6], [9, 8], [27, 4], [81, 1]]);

radicalCandidates := [];;
for c in pClasses do
  Q := Representative(c);;
  N := Normalizer(G, Q);;
  if PCore(N, 3) = Q then
    Add(radicalCandidates, rec(Q := Q, N := N));
  fi;
od;
RequireEqual("P-radical candidate count", Length(radicalCandidates), 5);

radicals := [];;
for candidate in radicalCandidates do
  if ForAll(radicals,
            known -> not IsConjugate(G, candidate.Q, known.Q)) then
    Add(radicals, candidate);
  fi;
od;
RequireEqual("G-radical class count including Q=1", Length(radicals), 5);
radicalSignatures := List(radicals, entry ->
  [Size(entry.Q), IdGroup(entry.Q), Size(entry.N),
   Size(entry.N) / Size(entry.Q)]);;
Sort(radicalSignatures);
RequireEqual("radical subgroups and normaliser quotients", radicalSignatures,
  [[1, [1, 1], 2903040, 2903040],
   [3, [3, 1], 8640, 2880],
   [27, [27, 3], 2592, 96],
   [27, [27, 5], 2592, 96],
   [81, [81, 7], 648, 8]]);

ordinaryTable := CharacterTable("2.S6(2)");;
brauerTable := BrauerTable(ordinaryTable, 3);;
if ordinaryTable = fail or brauerTable = fail then
  Error("The ordinary or Brauer character table is unavailable.");
fi;
RequireEqual("ordinary table identifier", Identifier(ordinaryTable),
             "2.S6(2)");
RequireEqual("ordinary table order", Size(ordinaryTable), Size(G));
RequireEqual("Brauer table identifier", Identifier(brauerTable),
             "2.S6(2)mod3");

primeBlocks := PrimeBlocks(ordinaryTable, 3);;
blockInfo := BlocksInfo(brauerTable);;
RequireEqual("block labels", Set(primeBlocks.block), [1, 2, 3, 4, 5]);
RequireEqual("block defects", primeBlocks.defect, [4, 1, 1, 0, 4]);
RequireEqual("Brauer-table block defects",
             List(blockInfo, info -> info.defect), primeBlocks.defect);
RequireEqual("ordinary block partitions agree",
  List([1 .. Length(blockInfo)], b -> blockInfo[b].ordchars),
  List([1 .. Length(blockInfo)], b -> Positions(primeBlocks.block, b)));

# The restrictions of the ordinary characters to the 3-regular classes span
# the Brauer-character spaces block by block.  Computing these ranks does not
# use the installed 3-Brauer table.
regularPositions := Filtered(
  [1 .. NrConjugacyClasses(ordinaryTable)],
  i -> OrdersClassRepresentatives(ordinaryTable)[i] mod 3 <> 0);;
restrictionRanks := List([1 .. Length(blockInfo)], b ->
  RankMat(List(Positions(primeBlocks.block, b), i ->
    Irr(ordinaryTable)[i]{regularPositions})));;
RequireEqual("ordinary restriction ranks in table block order",
             restrictionRanks, [10, 2, 2, 1, 6]);
brauerRanks := List(blockInfo, info -> Length(info.modchars));;
RequireEqual("Brauer ranks in table block order", brauerRanks,
             [10, 2, 2, 1, 6]);
RequireEqual("restriction ranks and installed Brauer ranks",
             restrictionRanks, brauerRanks);
RequireEqual("Brauer characters occur in exactly one block",
             Set(Concatenation(List(blockInfo, info -> info.modchars))),
             [1 .. Length(Irr(brauerTable))]);

centrePositions := ClassPositionsOfCentre(ordinaryTable);;
RequireEqual("ordinary-table centre orders",
             OrdersClassRepresentatives(ordinaryTable){centrePositions},
             [1, 2]);
zPosition := centrePositions[2];;
ordinaryBlockSignSets := List([1 .. Length(blockInfo)], b ->
  Set(List(Positions(primeBlocks.block, b), i ->
    Irr(ordinaryTable)[i][zPosition] / Irr(ordinaryTable)[i][1])));;
RequireEqual("ordinary block central-sign sets", ordinaryBlockSignSets,
             [[1], [1], [1], [1], [-1]]);
blockSigns := List(ordinaryBlockSignSets, signs -> signs[1]);;

brauerFusion := GetFusionMap(brauerTable, ordinaryTable);;
if brauerFusion = fail then
  Error("The fusion from the Brauer table to the ordinary table is unavailable.");
fi;
brauerZPositions := Positions(brauerFusion, zPosition);;
RequireEqual("Brauer-table central-class preimage count",
             Length(brauerZPositions), 1);
brauerZPosition := brauerZPositions[1];;
brauerBlockSignSets := List(blockInfo, info ->
  Set(List(info.modchars, i ->
    Irr(brauerTable)[i][brauerZPosition] / Irr(brauerTable)[i][1])));;
RequireEqual("Brauer block central-sign sets", brauerBlockSignSets,
             ordinaryBlockSignSets);

localSpecs := [
  rec(name := "2.S6(2)",
      radicalOrder := 1, normalizerOrder := 2903040,
      quotientOrder := 2903040,
      positions := [28], degrees := [405], signs := [1], blocks := [4]),
  rec(name := "2.(S3xS6)",
      radicalOrder := 3, normalizerOrder := 8640,
      quotientOrder := 2880,
      positions := [21, 22, 23, 24], degrees := [9, 9, 9, 9],
      signs := [1, 1, 1, 1], blocks := [2, 3, 3, 2]),
  rec(name := "2x3^(1+2)_+:2S4",
      radicalOrder := 27, normalizerOrder := 2592,
      quotientOrder := 96,
      positions := [6, 7, 24, 25], degrees := [3, 3, 3, 3],
      signs := [1, 1, -1, -1], blocks := [1, 1, 5, 5]),
  rec(name := "2.(3^3:(S4x2))",
      radicalOrder := 27, normalizerOrder := 2592,
      quotientOrder := 96,
      positions := [11, 12, 13, 14], degrees := [3, 3, 3, 3],
      signs := [1, 1, 1, 1], blocks := [1, 1, 1, 1]),
  rec(name := "2x3^3:(S3x2)",
      radicalOrder := 81, normalizerOrder := 648,
      quotientOrder := 8,
      positions := [1, 2, 3, 4, 5, 6, 7, 8],
      degrees := [1, 1, 1, 1, 1, 1, 1, 1],
      signs := [1, -1, 1, -1, 1, -1, 1, -1],
      blocks := [1, 5, 1, 5, 1, 5, 1, 5])
];

fusionSources := NamesOfFusionSources(ordinaryTable);;
for spec in localSpecs{[2 .. Length(localSpecs)]} do
  RequireTrue(Concatenation("missing stored fusion for ", spec.name),
              spec.name in fusionSources);
od;

weightCounts := List([1 .. Length(blockInfo)], b -> 0);;
localWeightCounts := [];;
for spec in localSpecs do
  assignedBlocks := CheckLocalTable(spec, ordinaryTable, primeBlocks,
                                    zPosition, blockSigns);;
  Add(localWeightCounts, Length(assignedBlocks));
  for b in assignedBlocks do
    weightCounts[b] := weightCounts[b] + 1;
  od;
od;
RequireEqual("weight counts by radical class", localWeightCounts,
             [1, 4, 4, 4, 8]);
RequireEqual("weight counts in table block order", weightCounts,
             [10, 2, 2, 1, 6]);
RequireEqual("blockwise weight and restriction ranks",
             weightCounts, restrictionRanks);
RequireEqual("blockwise weight and Brauer counts", weightCounts, brauerRanks);

Print("GAP_VERSION=", GAPInfo.Version, "\n");
Print("CTBLLIB_VERSION=", PackageInfo("ctbllib")[1].Version, "\n");
Print("ATLASREP_VERSION=", PackageInfo("atlasrep")[1].Version, "\n");
Print("COVER_ORDER=", Size(G), " CENTRE_ORDER=", Size(Centre(G)),
      " QUOTIENT_ORDER=", Size(G) / Size(Centre(G)), "\n");
Print("RADICAL_SIGNATURES=", radicalSignatures, "\n");
Print("BLOCK_DEFECTS=", primeBlocks.defect, "\n");
Print("BLOCK_CENTRAL_SIGNS=", blockSigns, "\n");
Print("ORDINARY_RESTRICTION_RANKS=", restrictionRanks, "\n");
Print("BRAUER_RANKS=", brauerRanks, "\n");
Print("WEIGHT_COUNTS_BY_RADICAL=", localWeightCounts, "\n");
Print("WEIGHT_COUNTS_BY_BLOCK=", weightCounts, "\n");
Print("Each local character induces to a unique block.\n");
Print("The blockwise counts for 2.Sp6(2) at 3 have the stated values.\n");
QUIT_GAP(0);


==> anc/outputs/baby.out <==
GAP_VERSION=4.16.0
CTBLLIB_VERSION=1.3.11
IDENTIFIER=B
ORDINARY_COUNT=184
REGULAR_POSITIONS_COUNT=27
BLOCK_LABELS=[ 1, 2 ]
BLOCK_DEFECTS=[ 41, 3 ]
PRINCIPAL_LABEL=1
BLOCK_1_K=179
BLOCK_1_RANK_RANKMAT=25
BLOCK_1_RANK_BASEMAT=25
BLOCK_1_LEFT_NULLITY=154
BLOCK_1_PIVOT_COLUMNS=[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
  16, 17, 18, 19, 20, 21, 22, 23, 24, 25 ]
BLOCK_1_PIVOT_MINOR_DET=-1
BLOCK_1_TRANSFORMATION_IDENTITY=true
BLOCK_2_K=5
BLOCK_2_RANK_RANKMAT=2
BLOCK_2_RANK_BASEMAT=2
BLOCK_2_LEFT_NULLITY=3
BLOCK_2_PIVOT_COLUMNS=[ 1, 2 ]
BLOCK_2_PIVOT_MINOR_DET=1
BLOCK_2_TRANSFORMATION_IDENTITY=true
BLOCK_2_INDICES=[ 119, 165, 166, 176, 177 ]
BLOCK_2_DEGREES=[ 2642676197359616, 9211433539600384, 9211433539600384, 
  11854109736960000, 11854109736960000 ]
ALL_RESTRICTIONS_RANK=27
COMBINED_BLOCK_BASES_RANK=27
GROUP_TWO_PART_EXPONENT=41
DEFECT_ZERO_INDICES=[  ]
DOUBLE_COVER_7_REGULAR_CLASS_COUNT=222
DOUBLE_COVER_DEFECT_2_SEVEN_BLOCK_LABELS=[ 1, 2, 4, 73 ]
DOUBLE_COVER_DEFECT_2_SEVEN_BLOCK_RANKS=[ 24, 24, 21, 24 ]
The Baby Monster calculations have the stated ranks and class counts.


==> anc/outputs/fi24blocks.out <==
GAP_VERSION=4.16.0
CTBLLIB_VERSION=1.3.11
ORDER_SIMPLE=1255205709190661721292800
ORDER_COVER=3765617127571985163878400
PRIME_SUPPORT=[ 2, 3, 5, 7, 11, 13, 17, 23, 29 ]
CARRIER p=2 table=3.F3+ centre=3
CARRIER p=3 table=F3+ centre=1
CARRIER p=5 table=3.F3+ centre=3
CARRIER p=7 table=3.F3+ centre=3
CARRIER p=11 table=3.F3+ centre=3
CARRIER p=13 table=3.F3+ centre=3
CARRIER p=17 table=3.F3+ centre=3
CARRIER p=23 table=3.F3+ centre=3
CARRIER p=29 table=3.F3+ centre=3
OUTER_FUSIONS pair=3.F3+ -> 3.F3+.2 possible=128 distinct_actions=1
BLOCK_DATA label=P2 p=2 carrier=3.F3+ blocks=9 defects=[ [ 0, 2 ], [ 2, 1 ], [ 3, 3 ], [ 21, 3 ] ]
BLOCK label=P2 p=2 id=1 defect=21 outer=1 l=33 fixed=25 free2=4 centre=[ 1, 1, 1 ]
BLOCK label=P2 p=2 id=2 defect=2 outer=2 l=3 fixed=1 free2=1 centre=[ 1, 1, 1 ]
BLOCK label=P2 p=2 id=3 defect=3 outer=3 l=3 fixed=3 free2=0 centre=[ 1, 1, 1 ]
BLOCK label=P2 p=2 id=4 defect=0 outer=4 l=1 fixed=1 free2=0 centre=[ 1, 1, 1 ]
BLOCK label=P2 p=2 id=5 defect=0 outer=5 l=1 fixed=1 free2=0 centre=[ 1, 1, 1 ]
BLOCK label=P2 p=2 id=6 defect=21 outer=7 l=23 fixed=NA_SWAPPED free2=NA_SWAPPED centre=[ 1, E(3), E(3)^2 ]
BLOCK label=P2 p=2 id=7 defect=21 outer=6 l=23 fixed=NA_SWAPPED free2=NA_SWAPPED centre=[ 1, E(3)^2, E(3) ]
BLOCK label=P2 p=2 id=8 defect=3 outer=9 l=2 fixed=NA_SWAPPED free2=NA_SWAPPED centre=[ 1, E(3), E(3)^2 ]
BLOCK label=P2 p=2 id=9 defect=3 outer=8 l=2 fixed=NA_SWAPPED free2=NA_SWAPPED centre=[ 1, E(3)^2, E(3) ]
OUTER_FUSIONS pair=F3+ -> F3+.2 possible=8 distinct_actions=1
BLOCK_DATA label=P3 p=3 carrier=F3+ blocks=3 defects=[ [ 0, 1 ], [ 2, 1 ], [ 16, 1 ] ]
BLOCK label=P3 p=3 id=1 defect=16 outer=1 l=25 fixed=25 free2=0 centre=[ 1 ]
BLOCK label=P3 p=3 id=2 defect=2 outer=2 l=4 fixed=2 free2=1 centre=[ 1 ]
BLOCK label=P3 p=3 id=3 defect=0 outer=3 l=1 fixed=1 free2=0 centre=[ 1 ]
P3_LOCAL_MAXIMAL_SUBGROUP_POSITION=17
P3_LOCAL table=(3^2:2xG2(3)).2 core=[ 1, 18, 41 ] quotient_order=16982784 rows=[ 23, 24, 51, 52 ]
P3_LOCAL_CERTIFICATE=[ [ 23, 729, 2, 23, 2, 8 ], [ 24, 729, 3, 24, 2, 9 ], [ 51, 729, 5, 51, 2, 18 ], [ 52, 729, 6, 52, 2, 17 ] ]
P3_LOCAL_DECOMPOSITION_SUPPORTS=[ [ 8 ], [ 9 ], [ 18 ], [ 17 ] ]
P3_LOCAL_DECOMPOSITION_COEFFICIENTS=[ [ 1 ], [ 1 ], [ 1 ], [ 1 ] ]
P3_LOCAL_BLOCK_TWO_BRAUER_ROWS=[ 8, 9, 17, 18 ]
P3_INDUCED_CENTRAL_CHARACTER_LOCAL_TABLE=(3^2:2xG2(3)).2
P3_INDUCED_CENTRAL_CHARACTER_AMBIENT_TABLE=F3+
P3_INDUCED_CENTRAL_CHARACTER_AMBIENT_DEFECTS=[ 16, 2, 0 ]
P3_INDUCED_CENTRAL_CHARACTER_LOCAL_BLOCK=2 rows=[ 23, 24, 51, 52, 65, 76 ]
P3_INDUCED_CENTRAL_CHARACTER_POSSIBLE_FUSIONS=32
P3_STORED_FUSION_CANDIDATE_POSITION=1
P3_INDUCED_CENTRAL_CHARACTER_ASSIGNMENT_PATTERNS=[ [ 2, 2, 2, 2, 2, 2 ] ]
OUTER_FUSIONS pair=3.F3+ -> 3.F3+.2 possible=128 distinct_actions=1
BLOCK_DATA label=P5 p=5 carrier=3.F3+ blocks=94 defects=[ [ 0, 78 ], [ 1, 9 ], [ 2, 7 ] ]
BLOCK label=P5 p=5 id=1 defect=2 outer=1 l=16 fixed=16 free2=0 centre=[ 1, 1, 1 ]
BLOCK label=P5 p=5 id=2 defect=2 outer=2 l=14 fixed=6 free2=4 centre=[ 1, 1, 1 ]
BLOCK label=P5 p=5 id=3 defect=2 outer=3 l=16 fixed=16 free2=0 centre=[ 1, 1, 1 ]
BLOCK label=P5 p=5 id=45 defect=2 outer=46 l=16 fixed=NA_SWAPPED free2=NA_SWAPPED centre=[ 1, E(3), E(3)^2 ]
BLOCK label=P5 p=5 id=46 defect=2 outer=45 l=16 fixed=NA_SWAPPED free2=NA_SWAPPED centre=[ 1, E(3)^2, E(3) ]
BLOCK label=P5 p=5 id=47 defect=2 outer=48 l=14 fixed=NA_SWAPPED free2=NA_SWAPPED centre=[ 1, E(3), E(3)^2 ]
BLOCK label=P5 p=5 id=48 defect=2 outer=47 l=14 fixed=NA_SWAPPED free2=NA_SWAPPED centre=[ 1, E(3)^2, E(3) ]
OUTER_FUSIONS pair=3.F3+ -> 3.F3+.2 possible=128 distinct_actions=1
BLOCK_DATA label=P7 p=7 carrier=3.F3+ blocks=118 defects=[ [ 0, 107 ], [ 1, 8 ], [ 3, 3 ] ]
BLOCK label=P7 p=7 id=1 defect=3 outer=1 l=22 fixed=12 free2=5 centre=[ 1, 1, 1 ]
BLOCK label=P7 p=7 id=55 defect=3 outer=56 l=22 fixed=NA_SWAPPED free2=NA_SWAPPED centre=[ 1, E(3), E(3)^2 ]
BLOCK label=P7 p=7 id=56 defect=3 outer=55 l=22 fixed=NA_SWAPPED free2=NA_SWAPPED centre=[ 1, E(3)^2, E(3) ]
KLEIN_FOUR_FUSIONS first=2 second=4 distributions=[ [ 3, 1 ] ],[ [ 2, 3 ], [ 3, 1 ] ]
BLOCK_DATA p=5 blocks=94 defects=[ [ 0, 78 ], [ 1, 9 ], [ 2, 7 ] ] noncyclic=[ 1, 2, 3, 45, 46, 47, 48 ]
BLOCK_DATA p=7 blocks=118 defects=[ [ 0, 107 ], [ 1, 8 ], [ 3, 3 ] ] noncyclic=[ 1, 55, 56 ]
BLOCK_DATA p=11 blocks=178 defects=[ [ 0, 169 ], [ 1, 9 ] ] noncyclic=[  ]
BLOCK_DATA p=13 blocks=170 defects=[ [ 0, 162 ], [ 1, 8 ] ] noncyclic=[  ]
BLOCK_DATA p=17 blocks=208 defects=[ [ 0, 205 ], [ 1, 3 ] ] noncyclic=[  ]
BLOCK_DATA p=23 blocks=220 defects=[ [ 0, 217 ], [ 1, 3 ] ] noncyclic=[  ]
BLOCK_DATA p=29 blocks=211 defects=[ [ 0, 208 ], [ 1, 3 ] ] noncyclic=[  ]
The Fi'24 block and automorphism calculations have the stated values.


==> anc/outputs/fi24p3.out <==
GAP_VERSION=4.16.0
CTBLLIB_VERSION=1.3.11
P3_LOCAL_TABLE=(3^2:2xG2(3)).2
P3_LOCAL_CERTIFICATE=[ [ 23, 729, 2, 23, 2, 8 ], [ 24, 729, 3, 24, 2, 9 ], [ 51, 729, 5, 51, 2, 18 ], [ 52, 729, 6, 52, 2, 17 ] ]
P3_LOCAL_DECOMPOSITION_SUPPORTS=[ [ 8 ], [ 9 ], [ 18 ], [ 17 ] ]
P3_LOCAL_DECOMPOSITION_COEFFICIENTS=[ [ 1 ], [ 1 ], [ 1 ], [ 1 ] ]
P3_LOCAL_BLOCK_TWO_BRAUER_ROWS=[ 8, 9, 17, 18 ]
The Fi'24 local 3-block table calculation has the stated values.


==> anc/outputs/fi24weights.out <==
SIMPLE_FUSIONS=4 OUTER_FUSIONS=2
SIMPLE_WEIGHTS=46
SIMPLE_BLOCK id=1 total=16 fixed=16 free2=0
SIMPLE_BLOCK id=2 total=14 fixed=6 free2=4
SIMPLE_BLOCK id=3 total=16 fixed=16 free2=0
COVER_WEIGHTS=106
COVER_FUSIONS=8
COVER_BLOCK id=1 total=16
COVER_BLOCK id=2 total=14
COVER_BLOCK id=3 total=16
COVER_BLOCK id=45 total=16
COVER_BLOCK id=46 total=16
COVER_BLOCK id=47 total=14
COVER_BLOCK id=48 total=14
ORDER_FIVE_FUSIONS=2,8
The weights arising from radical subgroups of order 5 lie in blocks of cyclic defect.
The 5-weight calculations have the stated block distribution.


==> anc/outputs/monster.out <==
GAP_VERSION=4.16.0
CTBLLIB_VERSION=1.3.11
TABLE_IDENTIFIER=M
ORDINARY_CHARACTER_COUNT=194
BLOCK_LABELS=[ 1, 2, 3, 4, 5 ]
BLOCK_DEFECT_EXPONENTS=[ 46, 0, 0, 4, 0 ]
ORDINARY_kB_COUNTS=[ 183, 1, 1, 8, 1 ]
PRINCIPAL_BLOCK_LABEL=1
POSITIVE_DEFECT_LABELS=[ 1, 4 ]
DEFECT_ZERO_LABELS=[ 2, 3, 5 ]
DEFECT_ZERO_CHARACTER_INDICES=[ 102, 103, 193 ]
DEFECT_ZERO_CHARACTER_DEFECTS=[ 0, 0, 0 ]
DEFECT_FOUR_CHARACTER_INDICES=[ 123, 124, 125, 133, 140, 172, 175, 181 ]
DEFECT_FOUR_HEIGHTS=[ 1, 1, 1, 0, 0, 0, 0, 2 ]
TWO_REGULAR_CLASS_COUNT=61
The ordinary block counts are not the Brauer character counts.
The Monster calculation has the stated block data and 61 two-regular classes.


==> anc/outputs/o7block2.out <==
GAP_VERSION=4.16.0
CTBLLIB_VERSION=1.3.11
X_ID=3.O7(3)
X_ORDER=13756055040
B2_DEFECT_EXPONENT=3
B2_DEFECT_ORDER=8
B2_K=5
B2_L=2
B2_ORDINARY_LABELS=[ 36, 37, 47, 52, 53 ]
B2_IBR_LABELS=[ 13, 14 ]
B2_ORDINARY_DEGREES=[ 5824, 5824, 11648, 17472, 17472 ]
B2_HEIGHTS=[ 0, 0, 1, 0, 0 ]
B2_DECOMPOSITION=[ [ 1, 0 ], [ 1, 0 ], [ 0, 1 ], [ 1, 1 ], [ 1, 1 ] ]
B2_CARTAN=[ [ 4, 2 ], [ 2, 3 ] ]
B2_CENTRAL_RATIOS=[ 1, 1, 1 ]
OUTER_BRAUER_ACTION=( 5, 6)(11,12)(18,19)(20,21)(22,23)(24,25)(26,27)(28,29)
(30,31)(32,33)
OUTER_BLOCK_ACTION=(6,7)(8,9)
B2_OUTER_IBR_IMAGE=[ 13, 14 ]
Block B2 has the stated decomposition data and outer action.


==> anc/outputs/o7blocks.out <==
GAP_VERSION=4.16.0
CTBLLIB_VERSION=1.3.11
U_ID=3.O7(3)
U_ORDER=13756055040
U_BLOCK_COUNT=9
U_BLOCK_1_DEFECT=9;IBR=[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12 ];ORD=
[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
  22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 38, 39, 40, 41, 42, 
  43, 44, 45, 46, 48, 49, 56, 57, 58 ];BRAUER_TREE_STORED=false
U_BLOCK_1_DECOMPOSITION_SUBMATRIX=[ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
  [ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
  [ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
  [ 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0 ], 
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ], 
  [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0 ], 
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
  [ 1, 1, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0 ], 
  [ 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
  [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
  [ 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ], 
  [ 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0 ], 
  [ 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0 ], 
  [ 2, 1, 2, 2, 1, 1, 0, 0, 1, 0, 0, 0 ], 
  [ 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0 ], 
  [ 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0 ], 
  [ 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0 ], 
  [ 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
  [ 1, 2, 1, 3, 1, 1, 1, 0, 0, 1, 0, 0 ], 
  [ 1, 2, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0 ], 
  [ 0, 2, 0, 2, 1, 1, 2, 0, 0, 1, 0, 0 ], 
  [ 0, 3, 1, 2, 1, 1, 2, 0, 0, 1, 0, 0 ], 
  [ 1, 3, 1, 2, 1, 1, 1, 0, 1, 1, 0, 0 ], 
  [ 0, 2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0 ], 
  [ 0, 2, 0, 2, 1, 1, 2, 1, 0, 1, 0, 0 ], 
  [ 0, 2, 0, 0, 1, 1, 3, 2, 1, 0, 0, 0 ], 
  [ 2, 3, 2, 4, 2, 2, 2, 0, 1, 1, 0, 0 ], 
  [ 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0 ], 
  [ 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1 ], 
  [ 0, 4, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0 ], 
  [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 0 ], 
  [ 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 1 ], 
  [ 1, 4, 1, 2, 1, 1, 3, 1, 1, 1, 0, 0 ], 
  [ 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0 ], 
  [ 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1 ], 
  [ 0, 1, 0, 1, 1, 1, 2, 1, 0, 1, 1, 1 ], 
  [ 0, 2, 0, 0, 1, 1, 3, 1, 1, 1, 1, 1 ], 
  [ 1, 3, 0, 1, 1, 1, 5, 3, 1, 1, 1, 1 ], 
  [ 0, 4, 0, 0, 2, 2, 6, 3, 2, 1, 1, 1 ], 
  [ 1, 5, 1, 3, 2, 2, 5, 2, 1, 2, 1, 1 ] ]
U_BLOCK_2_DEFECT=3;IBR=[ 13, 14 ];ORD=[ 36, 37, 47, 52, 53 
 ];BRAUER_TREE_STORED=true
U_BLOCK_2_DECOMPOSITION_SUBMATRIX=[ [ 1, 0 ], [ 1, 0 ], [ 0, 1 ], [ 1, 1 ], 
  [ 1, 1 ] ]
U_BLOCK_3_DEFECT=1;IBR=[ 15 ];ORD=[ 50, 51 ];BRAUER_TREE_STORED=true
U_BLOCK_3_DECOMPOSITION_SUBMATRIX=[ [ 1 ], [ 1 ] ]
U_BLOCK_4_DEFECT=0;IBR=[ 16 ];ORD=[ 54 ];BRAUER_TREE_STORED=false
U_BLOCK_4_DECOMPOSITION_SUBMATRIX=[ [ 1 ] ]
U_BLOCK_5_DEFECT=0;IBR=[ 17 ];ORD=[ 55 ];BRAUER_TREE_STORED=false
U_BLOCK_5_DECOMPOSITION_SUBMATRIX=[ [ 1 ] ]
U_BLOCK_6_DEFECT=9;IBR=[ 18, 20, 24, 26, 28, 30 ];ORD=
[ 59, 61, 63, 65, 71, 73, 75, 77, 79, 81, 83, 85, 87, 89, 91, 93, 95, 97, 99, 
  101, 103, 105, 107, 109, 111, 113, 115, 117, 119 ];BRAUER_TREE_STORED=false
U_BLOCK_6_DECOMPOSITION_SUBMATRIX=
[ [ 1, 0, 0, 0, 0, 0 ], [ 1, 1, 0, 0, 0, 0 ], [ 1, 1, 0, 0, 0, 0 ], 
  [ 2, 1, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 1 ], [ 1, 1, 1, 0, 0, 0 ], 
  [ 1, 1, 1, 0, 0, 0 ], [ 2, 1, 0, 0, 0, 1 ], [ 2, 1, 0, 0, 0, 1 ], 
  [ 2, 1, 1, 0, 0, 1 ], [ 2, 1, 1, 0, 0, 1 ], [ 3, 2, 1, 0, 0, 1 ], 
  [ 2, 0, 0, 1, 1, 1 ], [ 3, 1, 0, 1, 1, 1 ], [ 3, 1, 0, 1, 1, 1 ], 
  [ 4, 2, 1, 0, 1, 1 ], [ 4, 2, 1, 1, 0, 1 ], [ 3, 1, 1, 1, 1, 1 ], 
  [ 4, 2, 1, 1, 1, 1 ], [ 5, 2, 1, 1, 1, 2 ], [ 5, 2, 1, 1, 1, 2 ], 
  [ 5, 2, 1, 1, 1, 2 ], [ 5, 2, 1, 1, 1, 2 ], [ 5, 2, 1, 1, 1, 2 ], 
  [ 6, 3, 2, 1, 1, 2 ], [ 6, 2, 1, 2, 2, 2 ], [ 8, 3, 1, 2, 2, 3 ], 
  [ 8, 3, 1, 2, 2, 3 ], [ 9, 3, 1, 2, 2, 3 ] ]
U_BLOCK_7_DEFECT=9;IBR=[ 19, 21, 25, 27, 29, 31 ];ORD=
[ 60, 62, 64, 66, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 94, 96, 98, 
  100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120 
 ];BRAUER_TREE_STORED=false
U_BLOCK_7_DECOMPOSITION_SUBMATRIX=
[ [ 1, 0, 0, 0, 0, 0 ], [ 1, 1, 0, 0, 0, 0 ], [ 1, 1, 0, 0, 0, 0 ], 
  [ 2, 1, 0, 0, 0, 0 ], [ 1, 0, 0, 0, 0, 1 ], [ 1, 1, 1, 0, 0, 0 ], 
  [ 1, 1, 1, 0, 0, 0 ], [ 2, 1, 0, 0, 0, 1 ], [ 2, 1, 0, 0, 0, 1 ], 
  [ 2, 1, 1, 0, 0, 1 ], [ 2, 1, 1, 0, 0, 1 ], [ 3, 2, 1, 0, 0, 1 ], 
  [ 2, 0, 0, 1, 1, 1 ], [ 3, 1, 0, 1, 1, 1 ], [ 3, 1, 0, 1, 1, 1 ], 
  [ 4, 2, 1, 0, 1, 1 ], [ 4, 2, 1, 1, 0, 1 ], [ 3, 1, 1, 1, 1, 1 ], 
  [ 4, 2, 1, 1, 1, 1 ], [ 5, 2, 1, 1, 1, 2 ], [ 5, 2, 1, 1, 1, 2 ], 
  [ 5, 2, 1, 1, 1, 2 ], [ 5, 2, 1, 1, 1, 2 ], [ 5, 2, 1, 1, 1, 2 ], 
  [ 6, 3, 2, 1, 1, 2 ], [ 6, 2, 1, 2, 2, 2 ], [ 8, 3, 1, 2, 2, 3 ], 
  [ 8, 3, 1, 2, 2, 3 ], [ 9, 3, 1, 2, 2, 3 ] ]
U_BLOCK_8_DEFECT=3;IBR=[ 22, 32 ];ORD=[ 67, 69, 121, 123, 125 
 ];BRAUER_TREE_STORED=false
U_BLOCK_8_DECOMPOSITION_SUBMATRIX=[ [ 1, 0 ], [ 1, 0 ], [ 1, 1 ], [ 1, 1 ], 
  [ 2, 1 ] ]
U_BLOCK_9_DEFECT=3;IBR=[ 23, 33 ];ORD=[ 68, 70, 122, 124, 126 
 ];BRAUER_TREE_STORED=false
U_BLOCK_9_DECOMPOSITION_SUBMATRIX=[ [ 1, 0 ], [ 1, 0 ], [ 1, 1 ], [ 1, 1 ], 
  [ 2, 1 ] ]
U_CENTRE_CLASS_POSITIONS=[ 1, 2, 3 ]
U_BLOCK_1_CENTRAL_RATIOS=[ 1, 1, 1 ]
U_BLOCK_2_CENTRAL_RATIOS=[ 1, 1, 1 ]
U_BLOCK_3_CENTRAL_RATIOS=[ 1, 1, 1 ]
U_BLOCK_4_CENTRAL_RATIOS=[ 1, 1, 1 ]
U_BLOCK_5_CENTRAL_RATIOS=[ 1, 1, 1 ]
U_BLOCK_6_CENTRAL_RATIOS=[ 1, E(3), E(3)^2 ]
U_BLOCK_7_CENTRAL_RATIOS=[ 1, E(3)^2, E(3) ]
U_BLOCK_8_CENTRAL_RATIOS=[ 1, E(3), E(3)^2 ]
U_BLOCK_9_CENTRAL_RATIOS=[ 1, E(3)^2, E(3) ]
U_BRAUER_OUTER_ACTION_LIST_RAW=[ 1, 2, 3, 4, 6, 5, 7, 8, 9, 10, 12, 11, 13, 
  14, 15, 16, 17, 19, 18, 21, 20, 23, 22, 25, 24, 27, 26, 29, 28, 31, 30, 33, 
  32 ]
U_TABLE_AUTOMORPHISM_GROUP_ORDER=8
U_FUSION_FORCED_OUTER_CLASS_ACTION=(  2,  3)(  5,  6)(  8,  9)( 11, 12)
( 15, 16)( 18, 19)( 23, 24)( 26, 27)( 29, 30)( 32, 33)( 35, 36)( 38, 39)
( 41, 42)( 45, 46)( 49, 50)( 53, 54)( 56, 57)( 60, 61)( 62, 63)( 66, 67)
( 69, 70)( 72, 73)( 75, 76)( 78, 79)( 81, 82)( 84, 85)( 89, 90)( 92, 93)
( 95, 96)( 97, 98)(100,101)(103,104)(106,107)(109,110)(112,113)(114,117)
(115,119)(116,118)(122,123)(125,126)
U_BRAUER_OUTER_ACTION=( 5, 6)(11,12)(18,19)(20,21)(22,23)(24,25)(26,27)(28,29)
(30,31)(32,33)
U_BLOCK_OUTER_ACTION=(6,7)(8,9)
U_BLOCK_OUTER_ACTION_LIST=[ 1, 2, 3, 4, 5, 7, 6, 9, 8 ]
A_ID=3.O7(3).2
A_BLOCK_COUNT=7
A_BLOCK_1_DEFECT=10;IBR=[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 ];ORD=
[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
  22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 
  41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 
  60, 61, 66, 67, 68, 69, 70, 71, 72, 73, 74, 77, 78, 79, 80, 93, 94, 95, 96, 
  97, 98 ]
A_BLOCK_2_DEFECT=4;IBR=[ 11, 12 ];ORD=[ 62, 63, 64, 65, 75, 76, 85, 86, 87, 
  88 ]
A_BLOCK_3_DEFECT=2;IBR=[ 13 ];ORD=[ 81, 82, 83, 84 ]
A_BLOCK_4_DEFECT=1;IBR=[ 14 ];ORD=[ 89, 90 ]
A_BLOCK_5_DEFECT=1;IBR=[ 15 ];ORD=[ 91, 92 ]
A_BLOCK_6_DEFECT=9;IBR=[ 16, 17, 19, 20, 21, 22 ];ORD=
[ 99, 100, 101, 102, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 
  116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129 ]
A_BLOCK_7_DEFECT=3;IBR=[ 18, 23 ];ORD=[ 103, 104, 130, 131, 132 ]
The nine blocks and their outer action have the stated form.


==> anc/outputs/o7brauer.out <==
H_B0_RESTRICTION_H1=[ 1 ]
H_B0_RESTRICTION_H2=[ 2 ]
H_B0_RESTRICTION_H3=[ 3 ]
H_B0_RESTRICTION_H4=[ 4 ]
H_B0_RESTRICTION_H5=[ 5, 6 ]
H_B0_RESTRICTION_H6=[ 7 ]
H_B0_RESTRICTION_H7=[ 8 ]
H_B0_RESTRICTION_H8=[ 9 ]
H_B0_RESTRICTION_H9=[ 10 ]
H_B0_RESTRICTION_H10=[ 11, 12 ]
GAP_VERSION=4.16.0
CTBLLIB_VERSION=1.3.11
S_TABLE=O7(3)
H_TABLE=O7(3).2
S_ORDER=4585351680
H_ORDER=9170703360
H_OVER_S=2
TABLE_FUSION_LENGTH=17
S_B0_BRAUER_COUNT=12
H_B0_BRAUER_COUNT=10
TABLE_DECOMPOSITION_FIXED_SINGLETONS=8
TABLE_DECOMPOSITION_TWO_CONSTITUENT_ROWS=2
The principal Brauer characters restrict as eight singletons and two pairs.


==> anc/outputs/o7radical.out <==
GAP_VERSION=4.16.0
ATLASREP_VERSION=2.1.11
CTBLLIB_VERSION=1.3.11
X_SIZE=13756055040
X_DEGREE=1134
CENTRE_SIZE=3
SYLOW2_SIZE=512
SYLOW2_STRUCTURE=((C2 x (((C8 : C2) : C2) : C2)) : C2) : C2
P_SUBGROUP_CLASS_COUNT=3021
P_SUBGROUP_ORDER_DISTRIBUTION=[ [ 1, 1 ], [ 2, 28 ], [ 4, 230 ], [ 8, 720 ], 
  [ 16, 999 ], [ 32, 673 ], [ 64, 279 ], [ 128, 75 ], [ 256, 15 ], [ 512, 1 ] 
 ]
P_RADICAL|pclass=1|qsize=1|nsize=13756055040
P_RADICAL|pclass=3|qsize=2|nsize=39191040
P_RADICAL|pclass=16|qsize=2|nsize=39191040
P_RADICAL|pclass=29|qsize=2|nsize=39191040
P_RADICAL|pclass=36|qsize=4|nsize=51840
P_RADICAL|pclass=47|qsize=4|nsize=622080
P_RADICAL|pclass=94|qsize=4|nsize=51840
P_RADICAL|pclass=98|qsize=4|nsize=51840
PROGRESS=100/3021
P_RADICAL|pclass=110|qsize=4|nsize=622080
P_RADICAL|pclass=116|qsize=4|nsize=51840
P_RADICAL|pclass=132|qsize=4|nsize=622080
P_RADICAL|pclass=190|qsize=4|nsize=622080
P_RADICAL|pclass=192|qsize=4|nsize=622080
PROGRESS=200/3021
P_RADICAL|pclass=211|qsize=4|nsize=622080
P_RADICAL|pclass=242|qsize=4|nsize=51840
PROGRESS=300/3021
P_RADICAL|pclass=337|qsize=8|nsize=17280
PROGRESS=400/3021
PROGRESS=500/3021
PROGRESS=600/3021
PROGRESS=700/3021
P_RADICAL|pclass=720|qsize=8|nsize=17280
P_RADICAL|pclass=787|qsize=8|nsize=17280
PROGRESS=800/3021
PROGRESS=900/3021
P_RADICAL|pclass=960|qsize=8|nsize=17280
PROGRESS=1000/3021
PROGRESS=1100/3021
PROGRESS=1200/3021
PROGRESS=1300/3021
PROGRESS=1400/3021
PROGRESS=1500/3021
PROGRESS=1600/3021
PROGRESS=1700/3021
PROGRESS=1800/3021
PROGRESS=1900/3021
PROGRESS=2000/3021
PROGRESS=2100/3021
P_RADICAL|pclass=2101|qsize=32|nsize=69120
PROGRESS=2200/3021
PROGRESS=2300/3021
PROGRESS=2400/3021
PROGRESS=2500/3021
PROGRESS=2600/3021
P_RADICAL|pclass=2676|qsize=64|nsize=483840
PROGRESS=2700/3021
PROGRESS=2800/3021
PROGRESS=2900/3021
P_RADICAL|pclass=2946|qsize=128|nsize=41472
PROGRESS=3000/3021
P_RADICAL|pclass=3007|qsize=256|nsize=4608
P_RADICAL|pclass=3017|qsize=256|nsize=4608
P_RADICAL|pclass=3019|qsize=256|nsize=13824
P_RADICAL|pclass=3021|qsize=512|nsize=1536
P_RADICAL_COUNT=26
G_FUSION|pclass=16|representative=3
G_FUSION|pclass=29|representative=3
G_FUSION|pclass=94|representative=36
G_FUSION|pclass=98|representative=36
G_FUSION|pclass=110|representative=47
G_FUSION|pclass=116|representative=36
G_FUSION|pclass=132|representative=47
G_FUSION|pclass=190|representative=47
G_FUSION|pclass=192|representative=47
G_FUSION|pclass=211|representative=47
G_FUSION|pclass=242|representative=36
G_FUSION|pclass=720|representative=337
G_FUSION|pclass=787|representative=337
G_FUSION|pclass=960|representative=337
G_RADICAL_CLASS_COUNT=12
G_RADICAL|pclass=1|qsize=1|qstructure=1|nsize=13756055040|wsize=
13756055040|wstructure=3.O7(3)|dz_z1=[ 54, 55 ]|dz_omega=[  ]|dz_omega2=[  ]
G_RADICAL|pclass=3|qsize=2|qstructure=C2|nsize=39191040|wsize=
19595520|wstructure=(C3 . PSU(4,3)) : C2|dz_z1=[ 92 ]|dz_omega=[  ]|dz_omega2=
[  ]
G_RADICAL|pclass=36|qsize=4|qstructure=C2 x C2|nsize=51840|wsize=
12960|wstructure=C3 x S3 x S6|dz_z1=[ 97 ]|dz_omega=[ 98 ]|dz_omega2=[ 99 ]
G_RADICAL|pclass=47|qsize=4|qstructure=C2 x C2|nsize=622080|wsize=
155520|wstructure=C3 x (O(5,3) : C2)|dz_z1=[  ]|dz_omega=[  ]|dz_omega2=[  ]
G_RADICAL|pclass=337|qsize=8|qstructure=D8|nsize=17280|wsize=
2160|wstructure=C3 x S6|dz_z1=[ 31 ]|dz_omega=[ 33 ]|dz_omega2=[ 32 ]
G_RADICAL|pclass=2101|qsize=32|qstructure=C2 x C2 x C2 x C2 x C2|nsize=
69120|wsize=2160|wstructure=C3 x S6|dz_z1=[ 31 ]|dz_omega=[ 32 ]|dz_omega2=
[ 33 ]
G_RADICAL|pclass=2676|qsize=64|qstructure=C2 x C2 x C2 x C2 x C2 x C2|nsize=
483840|wsize=7560|wstructure=C3 . A7|dz_z1=[  ]|dz_omega=[ 19, 20 ]|dz_omega2=
[ 21, 22 ]
G_RADICAL|pclass=2946|qsize=
128|qstructure=C2 x C2 x ((C2 x C2 x C2) : (C2 x C2))|nsize=41472|wsize=
324|wstructure=(((C3 x C3) : C3) : C2) x S3|dz_z1=[ 13, 16, 17, 18 ]|dz_omega=
[  ]|dz_omega2=[  ]
G_RADICAL|pclass=3007|qsize=
256|qstructure=((C2 x ((C2 x C2 x C2 x C2) : C2)) : C2) : C2|nsize=4608|wsize=
18|wstructure=C3 x S3|dz_z1=[ 7 ]|dz_omega=[ 9 ]|dz_omega2=[ 8 ]
G_RADICAL|pclass=3017|qsize=
256|qstructure=(C2 x (((C2 x C2 x C2 x C2) : C2) : C2)) : C2|nsize=4608|wsize=
18|wstructure=C3 x S3|dz_z1=[ 7 ]|dz_omega=[ 8 ]|dz_omega2=[ 9 ]
G_RADICAL|pclass=3019|qsize=
256|qstructure=C2 x C2 x (((C2 x C2 x C2 x C2) : C2) : C2)|nsize=13824|wsize=
54|wstructure=((C3 x C3) : C3) : C2|dz_z1=[ 3, 4, 5, 6 ]|dz_omega=
[  ]|dz_omega2=[  ]
G_RADICAL|pclass=3021|qsize=
512|qstructure=((C2 x (((C8 : C2) : C2) : C2)) : C2) : C2|nsize=1536|wsize=
3|wstructure=C3|dz_z1=[ 1 ]|dz_omega=[ 3 ]|dz_omega2=[ 2 ]
ORDER_CONTRIBUTIONS_[QSIZE,Z1,OMEGA,OMEGA2]=
[ [ 512, 1, 1, 1 ], [ 256, 6, 2, 2 ], [ 128, 4, 0, 0 ], [ 64, 0, 2, 2 ], 
  [ 32, 1, 1, 1 ], [ 8, 1, 1, 1 ], [ 4, 1, 1, 1 ], [ 2, 1, 0, 0 ], 
  [ 1, 2, 0, 0 ] ]
TOTAL_WEIGHT_COUNTS_[Z1,OMEGA,OMEGA2]=[ 17, 8, 8 ]
The central-character weight totals are [17,8,8].


==> anc/outputs/o7weights.out <==
GAP_VERSION=4.16.0
ATLASREP_VERSION=2.1.11
H_ORDER=9170703360
S_ORDER=4585351680
H_OVER_S=2
H_CENTRE_ORDER=1
S_SYL2_ORDER=512
P_CENTRIC_ORDER128_COUNT=53
P_CENTRIC_ORDER128_S_RADICAL_COUNT=1
P_CENTRIC_ORDER128_H_RADICAL_COUNT=1
ORDER128_NH=27648
ORDER128_CH=8
ORDER128_ZQ=8
ORDER128_WEIGHT_QUOTIENT=216
ORDER128_WEIGHT_QUOTIENT_STRUCTURE=S3 x S3 x S3
ORDER128_DEFECT_ZERO_DEGREES=[ 8 ]
P_CENTRIC_ORDER256_COUNT=15
P_CENTRIC_ORDER256_S_RADICAL_COUNT=3
P_CENTRIC_ORDER256_H_RADICAL_COUNT=1
ORDER256_NH=9216
ORDER256_CH=8
ORDER256_ZQ=8
ORDER256_WEIGHT_QUOTIENT=36
ORDER256_WEIGHT_QUOTIENT_STRUCTURE=S3 x S3
ORDER256_DEFECT_ZERO_DEGREES=[ 4 ]
LOCAL_PRINCIPAL_H_WEIGHT_COUNT=2
The two relevant local principal weights have the stated quotients.


==> anc/outputs/sp6.out <==
GAP_VERSION=4.16.0
CTBLLIB_VERSION=1.3.11
ATLASREP_VERSION=2.1.11
COVER_ORDER=2903040 CENTRE_ORDER=2 QUOTIENT_ORDER=1451520
RADICAL_SIGNATURES=[ [ 1, [ 1, 1 ], 2903040, 2903040 ], 
  [ 3, [ 3, 1 ], 8640, 2880 ], [ 27, [ 27, 3 ], 2592, 96 ], 
  [ 27, [ 27, 5 ], 2592, 96 ], [ 81, [ 81, 7 ], 648, 8 ] ]
BLOCK_DEFECTS=[ 4, 1, 1, 0, 4 ]
BLOCK_CENTRAL_SIGNS=[ 1, 1, 1, 1, -1 ]
ORDINARY_RESTRICTION_RANKS=[ 10, 2, 2, 1, 6 ]
BRAUER_RANKS=[ 10, 2, 2, 1, 6 ]
WEIGHT_COUNTS_BY_RADICAL=[ 1, 4, 4, 4, 8 ]
WEIGHT_COUNTS_BY_BLOCK=[ 10, 2, 2, 1, 6 ]
Each local character induces to a unique block.
The blockwise counts for 2.Sp6(2) at 3 have the stated values.

